Massive planar and non-planar double box integrals for light Nf contributions to gg->tt

We present the master integrals needed for the light fermionic two-loop corrections to top quark pair production in the gluon fusion channel. Via the method of differential equations we compute the results in terms of multiple polylogarithms in a Laurent series about d=4, where d is the space-time dimension. The most involved topology is a non-planar double box with one internal mass. We employ the coproduct-augmented symbol calculus and show that significant simplifications are possible for selected results using an optimised set of multiple polylogarithms.

==> anc/integralfamilies.yaml <==
# A. v. Manteuffel, C. Studerus:
# "Massive planar and non-planar double box integrals
# for light Nf contributions to  gg->tt"
# 2013-06-11

integralfamilies:

# planar 2-loop topologies

  - name: "tt2pC"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1",       "mt^2" ]
      - [ "k2",       "mt^2" ]
      - [ "k1-k2",    0  ]
      - [ "k1-p1",    "mt^2" ]
      - [ "k2-p1",    "mt^2" ]
      - [ "k1-p1-p2", "mt^2" ]
      - [ "k2-p1-p2", "mt^2" ]
      - [ "k1-p3",    0  ]
      - [ "k2-p3",    0  ]
    permutation_symmetries:
      - [ [ 1, 6 ], [ 2, 7 ] ] # ki<->-ki+p1+p2, p1<->p2, p3<->p4
      - [ [ 1, 2 ], [ 4, 5 ], [ 6, 7 ], [8, 9] ]  # k1<->k2

  - name: "tt2pD"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1",        0  ]
      - [ "k2",        0  ]
      - [ "k1-k2",     0  ]
      - [ "k1-p1",     0  ]
      - [ "k2-p1",     0  ]
      - [ "k1+p2-p3",  "mt^2" ]
      - [ "k2+p2-p3",  "mt^2" ]
      - [ "k1-p3",     "mt^2" ]
      - [ "k2-p3",     "mt^2" ]
    permutation_symmetries:
      - [ [ 1, 2 ], [ 4, 5 ], [ 6, 7 ], [ 8, 9 ] ]  # k1<->k2
    
  - name: "tt2pE"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1",        0  ]
      - [ "k2",        "mt^2" ]
      - [ "k1-k2",     "mt^2" ]
      - [ "k1-p1",      0 ]
      - [ "k2-p1",     "mt^2" ]
      - [ "k1+p2-p3",  "mt^2" ]
      - [ "k2+p2-p3",   0 ]
      - [ "k1-p3",     "mt^2" ]
      - [ "k2-p3",      0 ]

# non-planar 2-loop topologies

  - name: "tt2nA"       # basis for reductions, Mellin-Barnes
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1",          0  ]
      - [ "k2",          0  ]
      - [ "k1+p1",       0  ]
      - [ "k2+p2",       0  ]
      - [ "k1-p3",       0  ]
      - [ "k2-p4",       0  ]
      - [ "k1-k2+p1",    0  ]
      - [ "k1-k2-p2",    0  ]
      - [ "k1-k2+p1-p3", "mt^2" ]
    permutation_symmetries:
      # p1<->p2, p3<->p4, k1<->k2
      - [ [ 1, 2 ], [ 3, 4 ], [ 5, 6 ], [ 7, 8 ] ]

  - name: "tt2nAmi463"  # basis for differential equations
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1",          0  ]
      - [ "k2",          0  ]
      - [ "k1+p1",       0  ]
      - [ "k2+p2",       0  ]
      - { bilinear: [ [k1, k2], 0  ] } # scalar product k1*k2
      - [ "k2-p4",       0  ]
      - [ "k1-k2+p1",    0  ]
      - [ "k1-k2-p2",    0  ]
      - [ "k1-k2+p1-p3", "mt^2" ]


==> anc/mi_lightnf_ggtt.m <==
(* A. v. Manteuffel, C. Studerus:
 * "Massive planar and non-planar double box integrals
 * for light Nf contributions to  gg->tt"
 * 2013-06-11
 * 
 * d=4-2eps
 * x = (b-1)/(b+1), y=-t/m^2, z=-u/m^2
 * where b=sqrt(1-4m^2/s), Im(x) > 0
 * struct -> Identity, pre -> Identity,
 * const["tt2nA",463,2,0] -> 0.17756865553+(2.3208959899*I)
 * 
 * GPL[{w1_,wr___},x] = Integrate[1/(t-w1) GPL[{wr},t], {t,0,x}]
 * (plus the usual extra rules for all wi=0 etc)
 * GPL[{w1___,L[1+o^2],w2___},x] -> GPL[{w1,I,w2},x]+GPL[{w1,-I,w2},x]
 * GPL[{w1___,L[1-o+o^2],w2___},x] -> GPL[{w1,(1+I Sqrt[3])/2,w2},x]+GPL[{w1,(1-I Sqrt[3])/2,w2},x]
 *)


{INT["tt2pC", 5, 214, 5, 0, {0, 1, 1, 0, 1, 0, 1, 1, 0}] -> 
  pre[-(x/(m2*(-1 + x)^2))]*(-(GPL[{0}, x]^2*struct[1])/(32*eps) + 
    eps^2*Unknown["tt2pC", 214, 1, 2] + 
    struct[1]*(-GPL[{0}, x]^2/16 - GPL[{0}, x]^3/48 + 
      Pi^2*(-GPL[{-1}, y]/48 + GPL[{0}, x]/96 + GPL[{-x^(-1)}, y]/48) + 
      (GPL[{0}, x]^2*GPL[{-x^(-1)}, y])/32 - (GPL[{0}, x]*GPL[{1, 0}, x])/
       32 - (GPL[{-x^(-1)}, y]*GPL[{1, 0}, x])/16 + 
      (GPL[{-x}, y]*GPL[{1, 0}, x])/16 + (GPL[{0}, x]*GPL[{-x^(-1), -1}, y])/
       16 - (GPL[{0}, x]*GPL[{-x, -1}, y])/16 - GPL[{-1, 0, -1}, y]/8 + 
      GPL[{0, -1, 0}, x]/4 + (3*GPL[{0, 1, 0}, x])/32 + 
      GPL[{-x^(-1), 0, -1}, y]/16 + GPL[{-x, 0, -1}, y]/16 + 
      (3*Zeta[3])/16) + eps*struct[1]*((-7*Pi^4)/5760 - GPL[{0}, x]^2/8 - 
      GPL[{0}, x]^3/24 - GPL[{0}, x]^4/96 - (GPL[{0}, x]^2*GPL[{1}, x])/16 - 
      (GPL[{0}, x]^3*GPL[{1}, x])/48 - (3*GPL[{0}, x]^2*GPL[{1}, x]^2)/64 + 
      Pi^2*(-GPL[{-1}, y]/24 + GPL[{0}, x]/48 + GPL[{-x^(-1)}, y]/24) + 
      (GPL[{0}, x]^2*GPL[{-x^(-1)}, y])/16 + 
      (GPL[{0}, x]^3*GPL[{-x^(-1)}, y])/48 - 
      (GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y])/8 - 
      (GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-x^(-1)}, y])/32 + 
      (GPL[{0}, x]^2*GPL[{-x^(-1)}, y]^2)/64 - 
      (GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]^2)/32 + 
      (GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y])/8 + 
      (GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-x}, y])/16 - 
      (GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y])/16 + 
      (GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y])/8 + 
      (GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y]^2)/32 + 
      (GPL[{0}, x]*GPL[{-1, 0}, x])/2 - (GPL[{-1}, x]*GPL[{0}, x]*
        GPL[{-1, 0}, x])/2 + (GPL[{0}, x]^2*GPL[{-1, 0}, x])/4 + 
      (GPL[{0}, x]*GPL[{1}, x]*GPL[{-1, 0}, x])/4 - 
      (GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-1, 0}, x])/4 + 
      GPL[{-1, 0}, x]^2/2 + GPL[{0, -1}, y]^2/16 + 
      (GPL[{0}, x]*GPL[{0, 1}, x])/16 + (GPL[{0}, x]^2*GPL[{0, 1}, x])/48 + 
      (3*GPL[{0}, x]*GPL[{1}, x]*GPL[{0, 1}, x])/32 + 
      (GPL[{-x^(-1)}, y]*GPL[{0, 1}, x])/8 + 
      (GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x])/32 + 
      (GPL[{-x^(-1)}, y]^2*GPL[{0, 1}, x])/32 - (GPL[{-x}, y]*GPL[{0, 1}, x])/
       8 - (GPL[{0}, x]*GPL[{-x}, y]*GPL[{0, 1}, x])/16 - 
      (GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{0, 1}, x])/8 - 
      (GPL[{-x}, y]^2*GPL[{0, 1}, x])/32 - (GPL[{-1, 0}, x]*GPL[{0, 1}, x])/
       4 - (3*GPL[{0, 1}, x]^2)/64 + (GPL[{0}, x]*GPL[{-x^(-1), -1}, y])/8 + 
      (GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1), -1}, y])/4 - 
      (GPL[{-1, 0}, x]*GPL[{-x^(-1), -1}, y])/4 - 
      (GPL[{0, 1}, x]*GPL[{-x^(-1), -1}, y])/4 + 
      (GPL[{0}, x]^2*GPL[{-x^(-1), -x}, y])/16 - 
      (GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1), -x}, y])/4 + 
      (GPL[{0, 1}, x]*GPL[{-x^(-1), -x}, y])/4 + 
      Pi^2*(-(GPL[{-1}, x]*GPL[{0}, x])/24 + (GPL[{0}, x]*GPL[{1}, x])/96 - 
        (GPL[{-1}, x]*GPL[{-x^(-1)}, y])/24 - (GPL[{0}, x]*GPL[{-x^(-1)}, y])/
         96 + (GPL[{1}, x]*GPL[{-x^(-1)}, y])/32 + GPL[{-x^(-1)}, y]^2/96 + 
        (GPL[{-1}, x]*GPL[{-x}, y])/24 - (GPL[{1}, x]*GPL[{-x}, y])/32 - 
        (GPL[{-x^(-1)}, y]*GPL[{-x}, y])/24 + GPL[{-1, 0}, x]/24 - 
        GPL[{0, 1}, x]/24 - (5*GPL[{-x^(-1), -1}, y])/96 + 
        GPL[{-x^(-1), -x}, y]/24 + (7*GPL[{-x, -1}, y])/96) - 
      (GPL[{0}, x]*GPL[{-x, -1}, y])/8 - (GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x, -1}, y])/4 + (GPL[{-1, 0}, x]*GPL[{-x, -1}, y])/4 + 
      (GPL[{0, 1}, x]*GPL[{-x, -1}, y])/4 + (GPL[{0}, x]*GPL[{-1, 0, -1}, x])/
       2 - GPL[{-1, 0, -1}, y]/4 - GPL[{-1, 0, 0}, x] - 
      (GPL[{0}, x]*GPL[{-1, 0, 0}, x])/2 + 
      (3*GPL[{-x^(-1)}, y]*GPL[{-1, 0, 0}, x])/8 + 
      (GPL[{-x}, y]*GPL[{-1, 0, 0}, x])/8 - (GPL[{0}, x]*GPL[{-1, 1, 0}, x])/
       4 + (GPL[{-x^(-1)}, y]*GPL[{-1, 1, 0}, x])/4 - 
      (GPL[{-x}, y]*GPL[{-1, 1, 0}, x])/4 - (GPL[{-1}, y]*GPL[{0, 0, -1}, y])/
       8 + (3*GPL[{0, 1, 0}, x])/16 + (5*GPL[{0}, x]*GPL[{0, 1, 0}, x])/48 - 
      (3*GPL[{-x^(-1)}, y]*GPL[{0, 1, 0}, x])/32 - 
      (GPL[{0}, x]*GPL[{1, -1, 0}, x])/4 + 
      (GPL[{-x^(-1)}, y]*GPL[{1, -1, 0}, x])/4 - 
      (GPL[{-x}, y]*GPL[{1, -1, 0}, x])/4 + (GPL[{0}, x]*GPL[{1, 1, 0}, x])/
       16 - (GPL[{-x^(-1)}, y]*GPL[{1, 1, 0}, x])/16 + 
      (GPL[{-x}, y]*GPL[{1, 1, 0}, x])/16 - 
      (GPL[{0}, x]*GPL[{-x^(-1), -1, -1}, y])/4 + GPL[{-x^(-1), 0, -1}, y]/
       8 + (GPL[{0}, x]*GPL[{-x^(-1), -x^(-1), -1}, y])/16 + 
      (GPL[{0}, x]*GPL[{-x^(-1), -x, -1}, y])/8 + 
      (GPL[{0}, x]*GPL[{-x, -1, -1}, y])/4 + GPL[{-x, 0, -1}, y]/8 - 
      (GPL[{0}, x]*GPL[{-x, -x^(-1), -1}, y])/8 - 
      (GPL[{0}, x]*GPL[{-x, -x, -1}, y])/16 + GPL[{-1, 0, -1, -1}, y]/2 + 
      GPL[{0, -1, 0, 0}, x]/8 - (5*GPL[{0, 0, 1, 0}, x])/48 + 
      GPL[{1, 0, -1, 0}, x]/4 + (3*GPL[{1, 0, 1, 0}, x])/32 + 
      GPL[{-x^(-1), -1, 0, -1}, y]/16 - GPL[{-x^(-1), 0, -1, -1}, y]/4 + 
      GPL[{-x^(-1), 0, 0, -1}, y]/16 + GPL[{-x^(-1), -x^(-1), 0, -1}, y]/16 - 
      GPL[{-x^(-1), -x, 0, -1}, y]/8 + GPL[{-x, -1, 0, -1}, y]/16 - 
      GPL[{-x, 0, -1, -1}, y]/4 + GPL[{-x, 0, 0, -1}, y]/16 - 
      GPL[{-x, -x^(-1), 0, -1}, y]/8 + GPL[{-x, -x, 0, -1}, y]/16 + 
      (3*Zeta[3])/8 + ((-5*GPL[{-1}, y])/8 + (3*GPL[{0}, x])/16 + 
        (3*GPL[{1}, x])/16 + (7*GPL[{-x^(-1)}, y])/16)*Zeta[3])), 
 INT["tt2pC", 5, 214, 6, 0, {0, 1, 1, 0, 2, 0, 1, 1, 0}] -> 
  pre[-(x/(m2^2*(-1 + x)^2))]*
   ((-3/8 - Pi^2/32 + GPL[{-1}, y]/8 + GPL[{0}, x]/8 - 
      (GPL[{-1}, y]*GPL[{0}, x])/16 + (3*GPL[{0}, x]^2)/32 - 
      GPL[{-1, 0}, x]/4 + GPL[{1, 0}, x]/16)*struct[1] + 
    (Pi^2/16 - GPL[{0}, x]/4 + (GPL[{-1}, y]*GPL[{0}, x])/8 - 
      (3*GPL[{0}, x]^2)/32 + GPL[{-1, 0}, x]/2 - GPL[{1, 0}, x]/8)*
     struct[(1 - x)^(-1)] + ((-1/8 + GPL[{0}, x]/16)*struct[1] - 
      (GPL[{0}, x]*struct[(1 - x)^(-1)])/8)/eps + 
    eps^3*Unknown["tt2pC", 214, 2, 3] + 
    eps*((-Pi^2/16 - (3*GPL[{0, -1}, y])/8)*struct[(1 + y)^(-1)] + 
      struct[1]*(-7/8 - (5*Pi^2)/48 + (3*GPL[{-1}, y])/8 - GPL[{-1}, y]^2/4 + 
        GPL[{0}, x]/4 - (GPL[{-1}, y]*GPL[{0}, x])/8 + 
        (GPL[{-1}, y]^2*GPL[{0}, x])/8 + (3*GPL[{0}, x]^2)/16 + 
        GPL[{0}, x]^3/16 + Pi^2*(GPL[{-1}, x]/8 + (3*GPL[{-1}, y])/32 - 
          GPL[{0}, x]/96 - GPL[{1}, x]/32 - GPL[{-x^(-1)}, y]/16) - 
        (3*GPL[{0}, x]^2*GPL[{-x^(-1)}, y])/32 - GPL[{-1, 0}, x]/2 + 
        (GPL[{-1}, y]*GPL[{-1, 0}, x])/4 - (3*GPL[{0}, x]*GPL[{-1, 0}, x])/
         4 + (3*GPL[{0, -1}, y])/8 + GPL[{1, 0}, x]/8 - 
        (GPL[{-1}, y]*GPL[{1, 0}, x])/4 + (3*GPL[{-x^(-1)}, y]*
          GPL[{1, 0}, x])/16 - (3*GPL[{0}, x]*GPL[{-x^(-1), -1}, y])/16 + 
        GPL[{-1, -1, 0}, x] + (3*GPL[{-1, 0, -1}, y])/16 + 
        (9*GPL[{-1, 0, 0}, x])/8 - GPL[{-1, 1, 0}, x]/4 - 
        GPL[{1, -1, 0}, x]/4 + (3*GPL[{1, 0, 0}, x])/16 + 
        GPL[{1, 1, 0}, x]/16 - (3*GPL[{-x^(-1), 0, -1}, y])/16 - Zeta[3]) + 
      struct[(1 - x)^(-1)]*(Pi^2/8 - GPL[{0}, x]/2 + 
        (GPL[{-1}, y]*GPL[{0}, x])/4 - (GPL[{-1}, y]^2*GPL[{0}, x])/4 - 
        (3*GPL[{0}, x]^2)/16 - GPL[{0}, x]^3/16 + 
        Pi^2*(-GPL[{-1}, x]/4 - GPL[{-1}, y]/8 - GPL[{0}, x]/96 + 
          GPL[{1}, x]/16 + GPL[{-x^(-1)}, y]/16) + 
        (3*GPL[{0}, x]^2*GPL[{-x^(-1)}, y])/32 + GPL[{-1, 0}, x] - 
        (GPL[{-1}, y]*GPL[{-1, 0}, x])/2 + (3*GPL[{0}, x]*GPL[{-1, 0}, x])/
         4 - GPL[{1, 0}, x]/4 + (GPL[{-1}, y]*GPL[{1, 0}, x])/2 - 
        (3*GPL[{0}, x]*GPL[{1, 0}, x])/32 - (3*GPL[{-x^(-1)}, y]*
          GPL[{1, 0}, x])/16 - (3*GPL[{-x}, y]*GPL[{1, 0}, x])/16 + 
        (3*GPL[{0}, x]*GPL[{-x^(-1), -1}, y])/16 + 
        (3*GPL[{0}, x]*GPL[{-x, -1}, y])/16 - 2*GPL[{-1, -1, 0}, x] - 
        (3*GPL[{-1, 0, 0}, x])/4 + GPL[{-1, 1, 0}, x]/2 - 
        (3*GPL[{0, 1, 0}, x])/32 + GPL[{1, -1, 0}, x]/2 - 
        GPL[{1, 1, 0}, x]/8 + (3*GPL[{-x^(-1), 0, -1}, y])/16 - 
        (3*GPL[{-x, 0, -1}, y])/16 + (23*Zeta[3])/16)) + 
    eps^2*(struct[(1 + y)^(-1)]*((-3*Pi^2)/16 - (9*GPL[{0, -1}, y])/8 + 
        (3*GPL[{0, -1, -1}, y])/2 - (3*GPL[{0, 0, -1}, y])/8 - 
        (15*Zeta[3])/8) + struct[1]*(-15/8 - Pi^2/4 - (17*Pi^4)/384 + 
        (7*GPL[{-1}, y])/8 - (3*GPL[{-1}, y]^2)/4 + GPL[{-1}, y]^3/3 + 
        GPL[{0}, x]/2 - (GPL[{-1}, y]*GPL[{0}, x])/4 + 
        (GPL[{-1}, y]^2*GPL[{0}, x])/4 - (GPL[{-1}, y]^3*GPL[{0}, x])/6 + 
        (3*GPL[{0}, x]^2)/8 + GPL[{0}, x]^3/8 + GPL[{0}, x]^4/32 + 
        Pi^2*(GPL[{-1}, x]/4 + (11*GPL[{-1}, y])/48 - GPL[{0}, x]/48 - 
          GPL[{1}, x]/16 - GPL[{-x^(-1)}, y]/8) - 
        (3*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x^(-1)}, y])/8 + 
        (3*GPL[{-1}, y]^2*GPL[{0}, x]*GPL[{-x^(-1)}, y])/8 - 
        (3*GPL[{0}, x]^2*GPL[{-x^(-1)}, y])/16 - 
        (GPL[{0}, x]^3*GPL[{-x^(-1)}, y])/16 - 
        (3*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]^2)/64 - GPL[{-1, 0}, x] + 
        (GPL[{-1}, y]*GPL[{-1, 0}, x])/2 - (GPL[{-1}, y]^2*GPL[{-1, 0}, x])/
         2 - (3*GPL[{0}, x]*GPL[{-1, 0}, x])/2 - 
        (3*GPL[{0}, x]^2*GPL[{-1, 0}, x])/4 + 
        (3*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*GPL[{-1, 0}, x])/4 + 
        (3*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-1, 0}, x])/4 - 
        (3*GPL[{-1, 0}, x]^2)/4 + (3*GPL[{0}, x]*GPL[{-1, -x^(-1)}, y])/8 - 
        (3*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-1, -x^(-1)}, y])/8 + 
        (3*GPL[{0}, x]^2*GPL[{-1, -x^(-1)}, y])/16 - 
        (3*GPL[{-1, 0}, x]*GPL[{-1, -x^(-1)}, y])/4 + (9*GPL[{0, -1}, y])/8 - 
        (3*GPL[{-1}, y]*GPL[{0, -1}, y])/4 - (3*GPL[{0, -1}, y]^2)/32 + 
        Pi^2*(-GPL[{-1}, x]^2/4 - (GPL[{-1}, x]*GPL[{-1}, y])/4 - 
          GPL[{-1}, y]^2/8 + (GPL[{-1}, x]*GPL[{0}, x])/4 - 
          (GPL[{-1}, y]*GPL[{0}, x])/48 + (GPL[{-1}, x]*GPL[{1}, x])/8 + 
          (GPL[{-1}, y]*GPL[{1}, x])/8 - GPL[{1}, x]^2/64 + 
          (GPL[{-1}, x]*GPL[{-x^(-1)}, y])/8 + 
          (5*GPL[{-1}, y]*GPL[{-x^(-1)}, y])/32 + 
          (GPL[{0}, x]*GPL[{-x^(-1)}, y])/32 - 
          (3*GPL[{1}, x]*GPL[{-x^(-1)}, y])/32 - GPL[{-x^(-1)}, y]^2/32 - 
          (13*GPL[{-1, 0}, x])/48 - GPL[{-1, -x^(-1)}, y]/32 - 
          GPL[{1, 0}, x]/96) + GPL[{1, 0}, x]/4 - 
        (GPL[{-1}, y]*GPL[{1, 0}, x])/2 + (GPL[{-1}, y]^2*GPL[{1, 0}, x])/2 + 
        (3*GPL[{0}, x]*GPL[{1, 0}, x])/16 - (3*GPL[{-1}, y]*GPL[{0}, x]*
          GPL[{1, 0}, x])/16 + (3*GPL[{-x^(-1)}, y]*GPL[{1, 0}, x])/8 - 
        (3*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*GPL[{1, 0}, x])/4 + 
        (3*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{1, 0}, x])/32 + 
        (3*GPL[{-x^(-1)}, y]^2*GPL[{1, 0}, x])/32 - 
        (3*GPL[{-1, 0}, x]*GPL[{1, 0}, x])/4 + 
        (3*GPL[{-1, -x^(-1)}, y]*GPL[{1, 0}, x])/8 - 
        (3*GPL[{-1, -x}, y]*GPL[{1, 0}, x])/8 + 
        (3*GPL[{1, 0}, x]*GPL[{-x^(-1), -x}, y])/8 + 2*GPL[{-1, -1, 0}, x] - 
        GPL[{-1}, y]*GPL[{-1, -1, 0}, x] + 3*GPL[{0}, x]*
         GPL[{-1, -1, 0}, x] + (3*GPL[{-1, 0, -1}, y])/8 + 
        (9*GPL[{-1, 0, 0}, x])/4 + (3*GPL[{0}, x]*GPL[{-1, 0, 0}, x])/2 - 
        (9*GPL[{-x^(-1)}, y]*GPL[{-1, 0, 0}, x])/8 - GPL[{-1, 1, 0}, x]/2 + 
        GPL[{-1}, y]*GPL[{-1, 1, 0}, x] - (3*GPL[{-x^(-1)}, y]*
          GPL[{-1, 1, 0}, x])/4 + (3*GPL[{0}, x]*GPL[{-1, -x, -1}, y])/8 + 
        (3*GPL[{0, 0, -1}, y])/8 + (3*GPL[{-1}, y]*GPL[{0, 0, -1}, y])/16 - 
        (3*GPL[{0, 1, 0}, x])/16 - (3*GPL[{-1}, y]*GPL[{0, 1, 0}, x])/16 + 
        (9*GPL[{-x^(-1)}, y]*GPL[{0, 1, 0}, x])/32 - GPL[{1, -1, 0}, x]/2 + 
        GPL[{-1}, y]*GPL[{1, -1, 0}, x] - (3*GPL[{-x^(-1)}, y]*
          GPL[{1, -1, 0}, x])/4 + GPL[{1, 1, 0}, x]/8 - 
        (GPL[{-1}, y]*GPL[{1, 1, 0}, x])/4 + 
        (3*GPL[{-x^(-1)}, y]*GPL[{1, 1, 0}, x])/16 - 
        (3*GPL[{-x^(-1), 0, -1}, y])/8 + 
        (3*GPL[{-1}, y]*GPL[{-x^(-1), 0, -1}, y])/8 - 
        (3*GPL[{0}, x]*GPL[{-x^(-1), -x^(-1), -1}, y])/16 - 
        (3*GPL[{0}, x]*GPL[{-x^(-1), -x, -1}, y])/8 - 
        4*GPL[{-1, -1, -1, 0}, x] - (3*GPL[{-1, -1, 0, 0}, x])/2 + 
        GPL[{-1, -1, 1, 0}, x] - (3*GPL[{-1, 0, -1, -1}, y])/4 - 
        (3*GPL[{-1, 0, 0, 0}, x])/4 + (3*GPL[{-1, 0, 1, 0}, x])/8 + 
        GPL[{-1, 1, -1, 0}, x] + (9*GPL[{-1, 1, 0, 0}, x])/8 - 
        GPL[{-1, 1, 1, 0}, x]/4 - (3*GPL[{-1, -x, 0, -1}, y])/8 + 
        GPL[{1, -1, -1, 0}, x] + (9*GPL[{1, -1, 0, 0}, x])/8 - 
        GPL[{1, -1, 1, 0}, x]/4 + (3*GPL[{1, 0, 0, 0}, x])/8 - 
        GPL[{1, 1, -1, 0}, x]/4 + (3*GPL[{1, 1, 0, 0}, x])/16 + 
        GPL[{1, 1, 1, 0}, x]/16 - (9*GPL[{-x^(-1), -1, 0, -1}, y])/16 - 
        (3*GPL[{-x^(-1), 0, 0, -1}, y])/16 - 
        (3*GPL[{-x^(-1), -x^(-1), 0, -1}, y])/16 + 
        (3*GPL[{-x^(-1), -x, 0, -1}, y])/8 - (7*Zeta[3])/4 + 
        ((23*GPL[{-1}, x])/8 + (37*GPL[{-1}, y])/16 - (11*GPL[{0}, x])/16 - 
          GPL[{1}, x] - (21*GPL[{-x^(-1)}, y])/16)*Zeta[3]) + 
      struct[(1 - x)^(-1)]*(Pi^2/4 + (59*Pi^4)/640 - GPL[{0}, x] + 
        (GPL[{-1}, y]*GPL[{0}, x])/2 - (GPL[{-1}, y]^2*GPL[{0}, x])/2 + 
        (GPL[{-1}, y]^3*GPL[{0}, x])/3 - (3*GPL[{0}, x]^2)/8 - 
        GPL[{0}, x]^3/8 - GPL[{0}, x]^4/32 - (GPL[{0}, x]*GPL[{1}, x])/2 + 
        GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x] - GPL[{-1}, y]^2*GPL[{0}, x]*
         GPL[{1}, x] - (3*GPL[{0}, x]^2*GPL[{1}, x])/16 + 
        (3*GPL[{-1}, y]*GPL[{0}, x]^2*GPL[{1}, x])/8 - 
        (GPL[{0}, x]^3*GPL[{1}, x])/16 + (3*GPL[{0}, x]^2*GPL[{1}, x]^2)/64 + 
        Pi^2*(-GPL[{-1}, x]/2 - GPL[{-1}, y]/4 - GPL[{0}, x]/48 + 
          GPL[{1}, x]/8 + GPL[{-x^(-1)}, y]/8) + 
        (3*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x^(-1)}, y])/8 - 
        (3*GPL[{-1}, y]^2*GPL[{0}, x]*GPL[{-x^(-1)}, y])/8 + 
        (3*GPL[{0}, x]^2*GPL[{-x^(-1)}, y])/16 + 
        (GPL[{0}, x]^3*GPL[{-x^(-1)}, y])/16 - 
        (3*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y])/8 + 
        (3*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y])/4 - 
        (3*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-x^(-1)}, y])/32 + 
        (3*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]^2)/64 - 
        (3*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]^2)/32 + 
        (3*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x}, y])/8 - 
        (3*GPL[{-1}, y]^2*GPL[{0}, x]*GPL[{-x}, y])/8 - 
        (3*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y])/8 + 
        (3*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y])/4 - 
        (3*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-x}, y])/16 + 
        (3*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y])/16 - 
        (3*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y])/8 - 
        (3*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y]^2)/32 + 2*GPL[{-1, 0}, x] - 
        GPL[{-1}, y]*GPL[{-1, 0}, x] + GPL[{-1}, y]^2*GPL[{-1, 0}, x] + 
        (3*GPL[{0}, x]*GPL[{-1, 0}, x])/2 + (3*GPL[{0}, x]^2*GPL[{-1, 0}, x])/
         4 - (3*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*GPL[{-1, 0}, x])/4 - 
        (3*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-1, 0}, x])/4 - 
        (3*GPL[{-1}, y]*GPL[{-x}, y]*GPL[{-1, 0}, x])/4 - 
        (3*GPL[{0}, x]*GPL[{-1, -x^(-1)}, y])/8 + 
        (3*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-1, -x^(-1)}, y])/8 - 
        (3*GPL[{0}, x]^2*GPL[{-1, -x^(-1)}, y])/8 + 
        (3*GPL[{-1, 0}, x]*GPL[{-1, -x^(-1)}, y])/4 - 
        (3*GPL[{0}, x]*GPL[{-1, -x}, y])/8 + (3*GPL[{-1}, y]*GPL[{0}, x]*
          GPL[{-1, -x}, y])/8 + (3*GPL[{-1, 0}, x]*GPL[{-1, -x}, y])/4 + 
        GPL[{0, 1}, x]/2 - GPL[{-1}, y]*GPL[{0, 1}, x] + 
        GPL[{-1}, y]^2*GPL[{0, 1}, x] + (3*GPL[{0}, x]*GPL[{0, 1}, x])/16 - 
        (3*GPL[{-1}, y]*GPL[{0}, x]*GPL[{0, 1}, x])/8 + 
        (GPL[{0}, x]^2*GPL[{0, 1}, x])/16 - (3*GPL[{0}, x]*GPL[{1}, x]*
          GPL[{0, 1}, x])/32 + (3*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x])/8 - 
        (3*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x])/4 + 
        (3*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x])/32 + 
        (3*GPL[{-x^(-1)}, y]^2*GPL[{0, 1}, x])/32 + 
        (3*GPL[{-x}, y]*GPL[{0, 1}, x])/8 - (3*GPL[{-1}, y]*GPL[{-x}, y]*
          GPL[{0, 1}, x])/4 + (3*GPL[{0}, x]*GPL[{-x}, y]*GPL[{0, 1}, x])/
         16 + (3*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{0, 1}, x])/8 + 
        (3*GPL[{-x}, y]^2*GPL[{0, 1}, x])/32 + (3*GPL[{0, 1}, x]^2)/64 + 
        Pi^2*(GPL[{-1}, x]^2/2 + (GPL[{-1}, x]*GPL[{-1}, y])/2 + 
          GPL[{-1}, y]^2/4 - (3*GPL[{-1}, x]*GPL[{0}, x])/8 + 
          (GPL[{-1}, y]*GPL[{0}, x])/24 - (GPL[{-1}, x]*GPL[{1}, x])/4 - 
          (GPL[{-1}, y]*GPL[{1}, x])/4 - (GPL[{0}, x]*GPL[{1}, x])/96 + 
          GPL[{1}, x]^2/32 - (GPL[{-1}, x]*GPL[{-x^(-1)}, y])/8 - 
          (5*GPL[{-1}, y]*GPL[{-x^(-1)}, y])/32 - 
          (GPL[{0}, x]*GPL[{-x^(-1)}, y])/32 + 
          (3*GPL[{1}, x]*GPL[{-x^(-1)}, y])/32 + GPL[{-x^(-1)}, y]^2/32 - 
          (GPL[{-1}, x]*GPL[{-x}, y])/8 - (7*GPL[{-1}, y]*GPL[{-x}, y])/32 + 
          (3*GPL[{1}, x]*GPL[{-x}, y])/32 + (GPL[{-x^(-1)}, y]*GPL[{-x}, y])/
           8 + (5*GPL[{-1, 0}, x])/12 - (3*GPL[{-1, -x^(-1)}, y])/32 + 
          (7*GPL[{-1, -x}, y])/32 + (5*GPL[{0, 1}, x])/48 - 
          GPL[{-x^(-1), -x}, y]/8) - (3*GPL[{0}, x]^2*GPL[{-x^(-1), -x}, y])/
         16 - 4*GPL[{-1, -1, 0}, x] + 2*GPL[{-1}, y]*GPL[{-1, -1, 0}, x] - 
        3*GPL[{0}, x]*GPL[{-1, -1, 0}, x] - (3*GPL[{-1, 0, 0}, x])/2 - 
        (15*GPL[{0}, x]*GPL[{-1, 0, 0}, x])/8 + 
        (9*GPL[{-x^(-1)}, y]*GPL[{-1, 0, 0}, x])/8 - 
        (3*GPL[{-x}, y]*GPL[{-1, 0, 0}, x])/8 + GPL[{-1, 1, 0}, x] - 
        2*GPL[{-1}, y]*GPL[{-1, 1, 0}, x] + 
        (3*GPL[{0}, x]*GPL[{-1, 1, 0}, x])/4 + 
        (3*GPL[{-x^(-1)}, y]*GPL[{-1, 1, 0}, x])/4 + 
        (3*GPL[{-x}, y]*GPL[{-1, 1, 0}, x])/4 - 
        (3*GPL[{0}, x]*GPL[{-1, -x^(-1), -1}, y])/8 - 
        (3*GPL[{0}, x]*GPL[{-1, -x, -1}, y])/8 - (3*GPL[{0, 1, 0}, x])/16 + 
        (3*GPL[{-1}, y]*GPL[{0, 1, 0}, x])/8 - 
        (GPL[{0}, x]*GPL[{0, 1, 0}, x])/16 - 
        (9*GPL[{-x^(-1)}, y]*GPL[{0, 1, 0}, x])/32 + GPL[{1, -1, 0}, x] - 
        2*GPL[{-1}, y]*GPL[{1, -1, 0}, x] + 
        (3*GPL[{0}, x]*GPL[{1, -1, 0}, x])/4 + 
        (3*GPL[{-x^(-1)}, y]*GPL[{1, -1, 0}, x])/4 + 
        (3*GPL[{-x}, y]*GPL[{1, -1, 0}, x])/4 - GPL[{1, 1, 0}, x]/4 + 
        (GPL[{-1}, y]*GPL[{1, 1, 0}, x])/2 - 
        (3*GPL[{0}, x]*GPL[{1, 1, 0}, x])/16 - 
        (3*GPL[{-x^(-1)}, y]*GPL[{1, 1, 0}, x])/16 - 
        (3*GPL[{-x}, y]*GPL[{1, 1, 0}, x])/16 + (3*GPL[{-x^(-1), 0, -1}, y])/
         8 - (3*GPL[{-1}, y]*GPL[{-x^(-1), 0, -1}, y])/8 + 
        (3*GPL[{0}, x]*GPL[{-x^(-1), -x^(-1), -1}, y])/16 + 
        (3*GPL[{0}, x]*GPL[{-x^(-1), -x, -1}, y])/8 - (3*GPL[{-x, 0, -1}, y])/
         8 + (3*GPL[{-1}, y]*GPL[{-x, 0, -1}, y])/8 + 
        (3*GPL[{0}, x]*GPL[{-x, -x^(-1), -1}, y])/8 + 
        (3*GPL[{0}, x]*GPL[{-x, -x, -1}, y])/16 + 8*GPL[{-1, -1, -1, 0}, x] + 
        3*GPL[{-1, -1, 0, 0}, x] - 2*GPL[{-1, -1, 1, 0}, x] + 
        (21*GPL[{-1, 0, 0, 0}, x])/8 - 2*GPL[{-1, 1, -1, 0}, x] - 
        (3*GPL[{-1, 1, 0, 0}, x])/4 + GPL[{-1, 1, 1, 0}, x]/2 - 
        (3*GPL[{-1, -x^(-1), 0, -1}, y])/8 + (3*GPL[{-1, -x, 0, -1}, y])/8 + 
        GPL[{0, 0, 1, 0}, x]/16 - 2*GPL[{1, -1, -1, 0}, x] - 
        (3*GPL[{1, -1, 0, 0}, x])/4 + GPL[{1, -1, 1, 0}, x]/2 - 
        (3*GPL[{1, 0, 1, 0}, x])/32 + GPL[{1, 1, -1, 0}, x]/2 - 
        GPL[{1, 1, 1, 0}, x]/8 + (9*GPL[{-x^(-1), -1, 0, -1}, y])/16 + 
        (3*GPL[{-x^(-1), 0, 0, -1}, y])/16 + 
        (3*GPL[{-x^(-1), -x^(-1), 0, -1}, y])/16 - 
        (3*GPL[{-x^(-1), -x, 0, -1}, y])/8 - (9*GPL[{-x, -1, 0, -1}, y])/16 - 
        (3*GPL[{-x, 0, 0, -1}, y])/16 + (3*GPL[{-x, -x^(-1), 0, -1}, y])/8 - 
        (3*GPL[{-x, -x, 0, -1}, y])/16 + (23*Zeta[3])/8 + 
        ((-23*GPL[{-1}, x])/4 - (11*GPL[{-1}, y])/4 + (13*GPL[{0}, x])/16 + 
          (23*GPL[{1}, x])/16 + (21*GPL[{-x^(-1)}, y])/16)*Zeta[3]))), 
 INT["tt2pD", 5, 174, 5, 0, {0, 1, 1, 1, 0, 1, 0, 1, 0}] -> 
  pre[1/(m2*(1 + y))]*(((Pi^2/96 + GPL[{0, -1}, y]/16)*struct[1])/eps + 
    eps^2*Unknown["tt2pD", 174, 1, 2] + 
    struct[1]*(Pi^2/48 - (GPL[{-1}, z]^2*GPL[{-2 - z}, y])/32 + 
      (GPL[{-1}, z]^2*GPL[{z^(-1)}, y])/32 + GPL[{0, -1}, y]/8 - 
      (GPL[{-1}, y]*GPL[{0, -1}, y])/8 - (GPL[{z^(-1)}, y]*GPL[{0, -1}, z])/
       16 + (GPL[{-1}, z]*GPL[{-2 - z, -1}, y])/16 - 
      (GPL[{-1}, z]*GPL[{z^(-1), -1}, y])/16 - GPL[{-2, -1, -1}, z]/16 + 
      (3*GPL[{-1, 0, -1}, y])/16 + GPL[{-1, 0, -1}, z]/16 + 
      GPL[{0, 0, -1}, y]/8 - GPL[{-2 - z, -1, -1}, y]/16 + 
      GPL[{z^(-1), -1, -1}, y]/16 - GPL[{z^(-1), 0, -1}, y]/16 + 
      Pi^2*(-GPL[{-2}, z]/32 + GPL[{-1}, y]/96 + GPL[{-1}, z]/96 - 
        GPL[{-2 - z}, y]/32 + GPL[{z^(-1)}, y]/96 - Log[2]/32) + 
      (29*Zeta[3])/64) + eps*struct[1]*(Pi^2/24 + (127*Pi^4)/11520 - 
      (GPL[{-1}, y]^2*GPL[{-2 - z}, y])/16 + 
      (7*GPL[{-1}, y]^3*GPL[{-2 - z}, y])/96 + 
      (GPL[{-1}, y]*GPL[{-1}, z]*GPL[{-2 - z}, y])/8 - 
      (3*GPL[{-1}, y]^2*GPL[{-1}, z]*GPL[{-2 - z}, y])/32 - 
      (GPL[{-1}, z]^2*GPL[{-2 - z}, y])/16 - 
      (GPL[{-1}, y]*GPL[{-1}, z]^2*GPL[{-2 - z}, y])/32 + 
      (GPL[{-1}, z]^3*GPL[{-2 - z}, y])/12 - 
      (GPL[{-1}, z]^2*GPL[{-2 - z}, y]^2)/64 + 
      (GPL[{-1}, y]^2*GPL[{z^(-1)}, y])/16 - 
      (7*GPL[{-1}, y]^3*GPL[{z^(-1)}, y])/96 - 
      (GPL[{-1}, y]*GPL[{-1}, z]*GPL[{z^(-1)}, y])/8 + 
      (3*GPL[{-1}, y]^2*GPL[{-1}, z]*GPL[{z^(-1)}, y])/32 + 
      (GPL[{-1}, z]^2*GPL[{z^(-1)}, y])/16 + 
      (GPL[{-1}, y]*GPL[{-1}, z]^2*GPL[{z^(-1)}, y])/32 - 
      (GPL[{-1}, z]^3*GPL[{z^(-1)}, y])/12 + 
      (GPL[{-1}, z]^2*GPL[{-2 - z}, y]*GPL[{z^(-1)}, y])/16 + 
      (GPL[{-1}, z]^2*GPL[{z^(-1)}, y]^2)/64 + 
      (GPL[{-1}, y]*GPL[{-1, -2 - z}, y])/16 - 
      (7*GPL[{-1}, y]^2*GPL[{-1, -2 - z}, y])/96 - 
      (GPL[{-1}, z]*GPL[{-1, -2 - z}, y])/8 + 
      (3*GPL[{-1}, y]*GPL[{-1}, z]*GPL[{-1, -2 - z}, y])/32 - 
      (GPL[{-1}, y]*GPL[{-1, z^(-1)}, y])/16 + 
      (7*GPL[{-1}, y]^2*GPL[{-1, z^(-1)}, y])/96 + 
      (GPL[{-1}, z]*GPL[{-1, z^(-1)}, y])/8 - 
      (3*GPL[{-1}, y]*GPL[{-1}, z]*GPL[{-1, z^(-1)}, y])/32 + 
      GPL[{0, -1}, y]/4 - (GPL[{-1}, y]*GPL[{0, -1}, y])/4 + 
      (GPL[{-1}, y]^2*GPL[{0, -1}, y])/6 - (3*GPL[{0, -1}, y]^2)/16 - 
      (GPL[{z^(-1)}, y]*GPL[{0, -1}, z])/8 + 
      (GPL[{-1}, z]*GPL[{z^(-1)}, y]*GPL[{0, -1}, z])/8 - 
      (GPL[{z^(-1)}, y]^2*GPL[{0, -1}, z])/32 - 
      (GPL[{-1, z^(-1)}, y]*GPL[{0, -1}, z])/16 - GPL[{0, -1}, z]^2/32 - 
      (GPL[{-1}, z]^2*GPL[{-2 - z, z^(-1)}, y])/8 + 
      (GPL[{0, -1}, z]*GPL[{-2 - z, z^(-1)}, y])/8 - GPL[{-2, -1, -1}, z]/8 - 
      (GPL[{-1}, y]*GPL[{-2, -1, -1}, z])/16 - 
      (GPL[{-2 - z}, y]*GPL[{-2, -1, -1}, z])/16 + 
      (GPL[{z^(-1)}, y]*GPL[{-2, -1, -1}, z])/8 + (3*GPL[{-1, 0, -1}, y])/8 - 
      (11*GPL[{-1}, y]*GPL[{-1, 0, -1}, y])/24 + GPL[{-1, 0, -1}, z]/8 + 
      (GPL[{-1}, y]*GPL[{-1, 0, -1}, z])/16 - 
      (GPL[{-2 - z}, y]*GPL[{-1, 0, -1}, z])/4 + 
      (GPL[{z^(-1)}, y]*GPL[{-1, 0, -1}, z])/16 + GPL[{-1, -2 - z, -1}, y]/
       16 - (7*GPL[{-1}, y]*GPL[{-1, -2 - z, -1}, y])/96 + 
      (5*GPL[{-1}, z]*GPL[{-1, -2 - z, -1}, y])/32 - GPL[{-1, z^(-1), -1}, y]/
       16 + (7*GPL[{-1}, y]*GPL[{-1, z^(-1), -1}, y])/96 - 
      (5*GPL[{-1}, z]*GPL[{-1, z^(-1), -1}, y])/32 + GPL[{0, 0, -1}, y]/4 + 
      (GPL[{-1}, y]*GPL[{0, 0, -1}, y])/8 + (GPL[{-1}, z]*GPL[{0, 0, -1}, z])/
       16 - (GPL[{z^(-1)}, y]*GPL[{0, 0, -1}, z])/16 + 
      (GPL[{-1}, z]*GPL[{-2 - z, -2 - z, -1}, y])/16 + 
      (GPL[{-1}, z]*GPL[{-2 - z, z^(-1), -1}, y])/8 - 
      GPL[{z^(-1), 0, -1}, y]/8 + (GPL[{-1}, y]*GPL[{z^(-1), 0, -1}, y])/8 - 
      (GPL[{-1}, z]*GPL[{z^(-1), -2 - z, -1}, y])/8 - 
      (GPL[{-1}, z]*GPL[{z^(-1), z^(-1), -1}, y])/16 - 
      GPL[{-2, -2, -1, -1}, z]/16 + GPL[{-2, -1, -1, -1}, z]/2 - 
      GPL[{-2, -1, 0, -1}, z]/4 + (31*GPL[{-1, -1, 0, -1}, y])/48 - 
      GPL[{-1, 0, -1, -1}, z]/4 - (5*GPL[{-1, -2 - z, -1, -1}, y])/24 + 
      (5*GPL[{-1, z^(-1), -1, -1}, y])/24 - (3*GPL[{-1, z^(-1), 0, -1}, y])/
       16 - GPL[{0, -1, 0, -1}, y]/4 + GPL[{0, 0, 0, -1}, y]/4 - 
      GPL[{-2 - z, -1, 0, -1}, y]/4 - GPL[{-2 - z, -2 - z, -1, -1}, y]/16 - 
      GPL[{-2 - z, z^(-1), -1, -1}, y]/8 + GPL[{-2 - z, z^(-1), 0, -1}, y]/
       8 + GPL[{z^(-1), -1, 0, -1}, y]/16 - GPL[{z^(-1), 0, 0, -1}, y]/8 + 
      GPL[{z^(-1), -2 - z, -1, -1}, y]/8 + GPL[{z^(-1), z^(-1), -1, -1}, y]/
       16 - GPL[{z^(-1), z^(-1), 0, -1}, y]/16 + 
      Pi^2*(-GPL[{-2}, z]/16 + GPL[{-1}, y]/48 + GPL[{-1}, z]/48 - 
        GPL[{-2 - z}, y]/16 + GPL[{z^(-1)}, y]/48 - Log[2]/16) - 
      (3*Pi^2*Log[2]^2)/64 + (3*Log[2]^4)/64 + 
      Pi^2*(-GPL[{-2}, z]^2/64 - (GPL[{-2}, z]*GPL[{-1}, y])/32 + 
        GPL[{-1}, y]^2/192 + (GPL[{-1}, y]*GPL[{-1}, z])/96 - 
        (GPL[{-2}, z]*GPL[{-2 - z}, y])/32 + (GPL[{-1}, y]*GPL[{-2 - z}, y])/
         16 + (7*GPL[{-1}, z]*GPL[{-2 - z}, y])/96 - GPL[{-2 - z}, y]^2/64 + 
        (GPL[{-2}, z]*GPL[{z^(-1)}, y])/16 - 
        (7*GPL[{-1}, y]*GPL[{z^(-1)}, y])/96 - 
        (GPL[{-1}, z]*GPL[{z^(-1)}, y])/12 + 
        (GPL[{-2 - z}, y]*GPL[{z^(-1)}, y])/16 + GPL[{z^(-1)}, y]^2/192 + 
        (7*GPL[{-2, -1}, z])/96 - (3*GPL[{-1, -2 - z}, y])/32 + 
        GPL[{-1, z^(-1)}, y]/12 + GPL[{0, -1}, y]/24 - 
        GPL[{-2 - z, z^(-1)}, y]/12 - (GPL[{-2}, z]*Log[2])/32 - 
        (GPL[{-1}, y]*Log[2])/32 - (GPL[{-2 - z}, y]*Log[2])/32 + 
        (GPL[{z^(-1)}, y]*Log[2])/16 - Log[2]^2/64) + (9*PolyLog[4, 1/2])/8 + 
      (29*Zeta[3])/32 + ((-63*GPL[{-2}, z])/64 + (29*GPL[{-1}, y])/64 + 
        (5*GPL[{-1}, z])/16 - (63*GPL[{-2 - z}, y])/64 + 
        (7*GPL[{z^(-1)}, y])/32 - (63*Log[2])/64)*Zeta[3] + 
      (63*Log[2]*Zeta[3])/64)), 
 INT["tt2pD", 5, 174, 6, 0, {0, 1, 1, 1, 0, 2, 0, 1, 0}] -> 
  pre[1/(m2^2*(1 + y))]*(struct[1]/(48*eps^2) + 
    ((5/48 - GPL[{-1}, y]/16 - GPL[{-1}, z]/48)*struct[1])/eps + 
    (13/48 - (7*Pi^2)/288 - GPL[{-1}, y]/8 + (3*GPL[{-1}, y]^2)/32 - 
      (5*GPL[{-1}, z])/48 + (GPL[{-1}, y]*GPL[{-1}, z])/16 + 
      GPL[{-1}, z]^2/96 - (3*GPL[{0, -1}, y])/16)*struct[1] + 
    (Pi^2/32 + (3*GPL[{0, -1}, y])/16)*struct[(1 + y)^(-1)] + 
    eps^3*Unknown["tt2pD", 174, 2, 3] + 
    eps*((Pi^2/32 + (3*GPL[{0, -1}, z])/16)*struct[(1 + z)^(-1)] + 
      struct[1]*(29/48 - Pi^2/36 - GPL[{-1}, y]/4 + (3*GPL[{-1}, y]^2)/16 - 
        (3*GPL[{-1}, y]^3)/32 - (13*GPL[{-1}, z])/48 + 
        (GPL[{-1}, y]*GPL[{-1}, z])/8 - (3*GPL[{-1}, y]^2*GPL[{-1}, z])/32 + 
        (7*GPL[{-1}, z]^2)/48 - (GPL[{-1}, y]*GPL[{-1}, z]^2)/32 + 
        GPL[{-1}, z]^3/36 + Pi^2*(GPL[{-1}, y]/96 + GPL[{-1}, z]/18 - 
          GPL[{z^(-1)}, y]/32) - (3*GPL[{-1}, z]^2*GPL[{z^(-1)}, y])/32 - 
        (3*GPL[{0, -1}, y])/8 + (3*GPL[{-1}, y]*GPL[{0, -1}, y])/8 - 
        (3*GPL[{0, -1}, z])/16 + (3*GPL[{z^(-1)}, y]*GPL[{0, -1}, z])/16 + 
        (3*GPL[{-1}, z]*GPL[{z^(-1), -1}, y])/16 - (3*GPL[{-1, 0, -1}, y])/
         16 - (3*GPL[{-1, 0, -1}, z])/16 - (3*GPL[{0, 0, -1}, y])/8 - 
        (3*GPL[{z^(-1), -1, -1}, y])/16 + (3*GPL[{z^(-1), 0, -1}, y])/16 - 
        (7*Zeta[3])/6) + struct[(1 + y)^(-1)]*(Pi^2/16 - 
        (3*GPL[{-1}, z]^2*GPL[{-2 - z}, y])/32 + 
        (3*GPL[{-1}, z]^2*GPL[{z^(-1)}, y])/32 + (3*GPL[{0, -1}, y])/8 - 
        (3*GPL[{-1}, y]*GPL[{0, -1}, y])/8 - 
        (3*GPL[{z^(-1)}, y]*GPL[{0, -1}, z])/16 + 
        (3*GPL[{-1}, z]*GPL[{-2 - z, -1}, y])/16 - 
        (3*GPL[{-1}, z]*GPL[{z^(-1), -1}, y])/16 - (3*GPL[{-2, -1, -1}, z])/
         16 + (9*GPL[{-1, 0, -1}, y])/16 + (3*GPL[{-1, 0, -1}, z])/16 + 
        (3*GPL[{0, 0, -1}, y])/8 - (3*GPL[{-2 - z, -1, -1}, y])/16 + 
        (3*GPL[{z^(-1), -1, -1}, y])/16 - (3*GPL[{z^(-1), 0, -1}, y])/16 + 
        Pi^2*((-3*GPL[{-2}, z])/32 + GPL[{-1}, y]/32 + GPL[{-1}, z]/32 - 
          (3*GPL[{-2 - z}, y])/32 + GPL[{z^(-1)}, y]/32 - (3*Log[2])/32) + 
        (87*Zeta[3])/64)) + 
    eps^2*(struct[(1 + z)^(-1)]*((3*Pi^2)/32 + (9*GPL[{0, -1}, z])/16 - 
        (3*GPL[{0, -1, -1}, z])/4 + (3*GPL[{0, 0, -1}, z])/16 + 
        (15*Zeta[3])/16) + struct[1]*(61/48 - (5*Pi^2)/144 - (37*Pi^4)/640 - 
        GPL[{-1}, y]/2 + (3*GPL[{-1}, y]^2)/8 - (3*GPL[{-1}, y]^3)/16 + 
        (9*GPL[{-1}, y]^4)/128 - (29*GPL[{-1}, z])/48 + 
        (GPL[{-1}, y]*GPL[{-1}, z])/4 - (3*GPL[{-1}, y]^2*GPL[{-1}, z])/16 + 
        (3*GPL[{-1}, y]^3*GPL[{-1}, z])/32 + (5*GPL[{-1}, z]^2)/12 - 
        (GPL[{-1}, y]*GPL[{-1}, z]^2)/16 + (3*GPL[{-1}, y]^2*GPL[{-1}, z]^2)/
         64 - GPL[{-1}, z]^3/9 - (GPL[{-1}, y]*GPL[{-1}, z]^3)/12 - 
        (5*GPL[{-1}, z]^4)/72 + Pi^2*(GPL[{-1}, y]/48 + (13*GPL[{-1}, z])/
           144 - GPL[{z^(-1)}, y]/16) - (3*GPL[{-1}, y]^2*GPL[{z^(-1)}, y])/
         16 + (7*GPL[{-1}, y]^3*GPL[{z^(-1)}, y])/32 + 
        (3*GPL[{-1}, y]*GPL[{-1}, z]*GPL[{z^(-1)}, y])/8 - 
        (9*GPL[{-1}, y]^2*GPL[{-1}, z]*GPL[{z^(-1)}, y])/32 - 
        (3*GPL[{-1}, z]^2*GPL[{z^(-1)}, y])/16 - 
        (3*GPL[{-1}, y]*GPL[{-1}, z]^2*GPL[{z^(-1)}, y])/32 + 
        (GPL[{-1}, z]^3*GPL[{z^(-1)}, y])/4 - 
        (3*GPL[{-1}, z]^2*GPL[{z^(-1)}, y]^2)/64 + 
        (3*GPL[{-1}, z]^2*GPL[{-1, -2 - z}, y])/16 + 
        (3*GPL[{-1}, y]*GPL[{-1, z^(-1)}, y])/16 - 
        (7*GPL[{-1}, y]^2*GPL[{-1, z^(-1)}, y])/32 - 
        (3*GPL[{-1}, z]*GPL[{-1, z^(-1)}, y])/8 + 
        (9*GPL[{-1}, y]*GPL[{-1}, z]*GPL[{-1, z^(-1)}, y])/32 + 
        (3*GPL[{-1}, z]^2*GPL[{-1, z^(-1)}, y])/16 - (3*GPL[{0, -1}, y])/4 + 
        (3*GPL[{-1}, y]*GPL[{0, -1}, y])/4 - (GPL[{-1}, y]^2*GPL[{0, -1}, y])/
         2 + (3*GPL[{0, -1}, y]^2)/16 - (9*GPL[{0, -1}, z])/16 + 
        (3*GPL[{-1}, z]*GPL[{0, -1}, z])/8 + 
        (3*GPL[{z^(-1)}, y]*GPL[{0, -1}, z])/8 - 
        (3*GPL[{-1}, z]*GPL[{z^(-1)}, y]*GPL[{0, -1}, z])/8 + 
        (3*GPL[{z^(-1)}, y]^2*GPL[{0, -1}, z])/32 - 
        (3*GPL[{-1, z^(-1)}, y]*GPL[{0, -1}, z])/16 + (3*GPL[{0, -1}, z]^2)/
         32 - (3*GPL[{-1}, z]^2*GPL[{z^(-1), -2 - z}, y])/16 + 
        (3*GPL[{-1}, y]*GPL[{-2, -1, -1}, z])/8 - 
        (3*GPL[{z^(-1)}, y]*GPL[{-2, -1, -1}, z])/8 - (3*GPL[{-1, 0, -1}, y])/
         8 + (5*GPL[{-1}, y]*GPL[{-1, 0, -1}, y])/8 - (3*GPL[{-1, 0, -1}, z])/
         8 + (3*GPL[{-1}, y]*GPL[{-1, 0, -1}, z])/16 + 
        (3*GPL[{-1}, z]*GPL[{-1, 0, -1}, z])/8 - 
        (3*GPL[{z^(-1)}, y]*GPL[{-1, 0, -1}, z])/16 - 
        (3*GPL[{-1}, z]*GPL[{-1, -2 - z, -1}, y])/8 + 
        (3*GPL[{-1, z^(-1), -1}, y])/16 - 
        (7*GPL[{-1}, y]*GPL[{-1, z^(-1), -1}, y])/32 + 
        (3*GPL[{-1}, z]*GPL[{-1, z^(-1), -1}, y])/32 - (3*GPL[{0, 0, -1}, y])/
         4 + (3*GPL[{-1}, y]*GPL[{0, 0, -1}, y])/8 - (3*GPL[{0, 0, -1}, z])/
         16 - (3*GPL[{-1}, z]*GPL[{0, 0, -1}, z])/16 + 
        (3*GPL[{z^(-1)}, y]*GPL[{0, 0, -1}, z])/16 + 
        (3*GPL[{z^(-1), 0, -1}, y])/8 - (3*GPL[{-1}, y]*GPL[{z^(-1), 0, -1}, 
           y])/8 + (3*GPL[{-1}, z]*GPL[{z^(-1), -2 - z, -1}, y])/8 + 
        (3*GPL[{-1}, z]*GPL[{z^(-1), z^(-1), -1}, y])/16 + 
        (3*GPL[{-1, -2, -1, -1}, z])/8 - (19*GPL[{-1, -1, 0, -1}, y])/16 + 
        (3*GPL[{-1, -2 - z, -1, -1}, y])/8 - GPL[{-1, z^(-1), -1, -1}, y]/4 + 
        (3*GPL[{-1, z^(-1), 0, -1}, y])/16 + (3*GPL[{0, -1, 0, -1}, y])/4 - 
        (3*GPL[{0, 0, 0, -1}, y])/4 - (3*GPL[{z^(-1), -1, 0, -1}, y])/16 + 
        (3*GPL[{z^(-1), 0, 0, -1}, y])/8 - 
        (3*GPL[{z^(-1), -2 - z, -1, -1}, y])/8 - 
        (3*GPL[{z^(-1), z^(-1), -1, -1}, y])/16 + 
        (3*GPL[{z^(-1), z^(-1), 0, -1}, y])/16 + 
        Pi^2*((3*GPL[{-2}, z]*GPL[{-1}, y])/16 - (3*GPL[{-1}, y]^2)/64 - 
          (11*GPL[{-1}, y]*GPL[{-1}, z])/48 - (11*GPL[{-1}, z]^2)/72 - 
          (3*GPL[{-2}, z]*GPL[{z^(-1)}, y])/16 + 
          (7*GPL[{-1}, y]*GPL[{z^(-1)}, y])/32 + 
          (GPL[{-1}, z]*GPL[{z^(-1)}, y])/4 - GPL[{z^(-1)}, y]^2/64 + 
          (3*GPL[{-1, -2}, z])/16 + (3*GPL[{-1, -2 - z}, y])/16 - 
          (3*GPL[{-1, z^(-1)}, y])/16 - GPL[{0, -1}, y]/8 - 
          (3*GPL[{z^(-1), -2 - z}, y])/16 + (3*GPL[{-1}, y]*Log[2])/16 + 
          (3*GPL[{-1}, z]*Log[2])/16 - (3*GPL[{z^(-1)}, y]*Log[2])/16) - 
        (59*Zeta[3])/24 + ((25*GPL[{-1}, y])/32 + (175*GPL[{-1}, z])/96 - 
          (21*GPL[{z^(-1)}, y])/32)*Zeta[3]) + struct[(1 + y)^(-1)]*
       (Pi^2/8 + (127*Pi^4)/3840 - (3*GPL[{-1}, y]^2*GPL[{-2 - z}, y])/16 + 
        (7*GPL[{-1}, y]^3*GPL[{-2 - z}, y])/32 + 
        (3*GPL[{-1}, y]*GPL[{-1}, z]*GPL[{-2 - z}, y])/8 - 
        (9*GPL[{-1}, y]^2*GPL[{-1}, z]*GPL[{-2 - z}, y])/32 - 
        (3*GPL[{-1}, z]^2*GPL[{-2 - z}, y])/16 - 
        (3*GPL[{-1}, y]*GPL[{-1}, z]^2*GPL[{-2 - z}, y])/32 + 
        (GPL[{-1}, z]^3*GPL[{-2 - z}, y])/4 - 
        (3*GPL[{-1}, z]^2*GPL[{-2 - z}, y]^2)/64 + 
        (3*GPL[{-1}, y]^2*GPL[{z^(-1)}, y])/16 - 
        (7*GPL[{-1}, y]^3*GPL[{z^(-1)}, y])/32 - 
        (3*GPL[{-1}, y]*GPL[{-1}, z]*GPL[{z^(-1)}, y])/8 + 
        (9*GPL[{-1}, y]^2*GPL[{-1}, z]*GPL[{z^(-1)}, y])/32 + 
        (3*GPL[{-1}, z]^2*GPL[{z^(-1)}, y])/16 + 
        (3*GPL[{-1}, y]*GPL[{-1}, z]^2*GPL[{z^(-1)}, y])/32 - 
        (GPL[{-1}, z]^3*GPL[{z^(-1)}, y])/4 + 
        (3*GPL[{-1}, z]^2*GPL[{-2 - z}, y]*GPL[{z^(-1)}, y])/16 + 
        (3*GPL[{-1}, z]^2*GPL[{z^(-1)}, y]^2)/64 + 
        (3*GPL[{-1}, y]*GPL[{-1, -2 - z}, y])/16 - 
        (7*GPL[{-1}, y]^2*GPL[{-1, -2 - z}, y])/32 - 
        (3*GPL[{-1}, z]*GPL[{-1, -2 - z}, y])/8 + 
        (9*GPL[{-1}, y]*GPL[{-1}, z]*GPL[{-1, -2 - z}, y])/32 - 
        (3*GPL[{-1}, y]*GPL[{-1, z^(-1)}, y])/16 + 
        (7*GPL[{-1}, y]^2*GPL[{-1, z^(-1)}, y])/32 + 
        (3*GPL[{-1}, z]*GPL[{-1, z^(-1)}, y])/8 - 
        (9*GPL[{-1}, y]*GPL[{-1}, z]*GPL[{-1, z^(-1)}, y])/32 + 
        (3*GPL[{0, -1}, y])/4 - (3*GPL[{-1}, y]*GPL[{0, -1}, y])/4 + 
        (GPL[{-1}, y]^2*GPL[{0, -1}, y])/2 - (9*GPL[{0, -1}, y]^2)/16 - 
        (3*GPL[{z^(-1)}, y]*GPL[{0, -1}, z])/8 + 
        (3*GPL[{-1}, z]*GPL[{z^(-1)}, y]*GPL[{0, -1}, z])/8 - 
        (3*GPL[{z^(-1)}, y]^2*GPL[{0, -1}, z])/32 - 
        (3*GPL[{-1, z^(-1)}, y]*GPL[{0, -1}, z])/16 - (3*GPL[{0, -1}, z]^2)/
         32 - (3*GPL[{-1}, z]^2*GPL[{-2 - z, z^(-1)}, y])/8 + 
        (3*GPL[{0, -1}, z]*GPL[{-2 - z, z^(-1)}, y])/8 - 
        (3*GPL[{-2, -1, -1}, z])/8 - (3*GPL[{-1}, y]*GPL[{-2, -1, -1}, z])/
         16 - (3*GPL[{-2 - z}, y]*GPL[{-2, -1, -1}, z])/16 + 
        (3*GPL[{z^(-1)}, y]*GPL[{-2, -1, -1}, z])/8 + (9*GPL[{-1, 0, -1}, y])/
         8 - (11*GPL[{-1}, y]*GPL[{-1, 0, -1}, y])/8 + 
        (3*GPL[{-1, 0, -1}, z])/8 + (3*GPL[{-1}, y]*GPL[{-1, 0, -1}, z])/16 - 
        (3*GPL[{-2 - z}, y]*GPL[{-1, 0, -1}, z])/4 + 
        (3*GPL[{z^(-1)}, y]*GPL[{-1, 0, -1}, z])/16 + 
        (3*GPL[{-1, -2 - z, -1}, y])/16 - 
        (7*GPL[{-1}, y]*GPL[{-1, -2 - z, -1}, y])/32 + 
        (15*GPL[{-1}, z]*GPL[{-1, -2 - z, -1}, y])/32 - 
        (3*GPL[{-1, z^(-1), -1}, y])/16 + 
        (7*GPL[{-1}, y]*GPL[{-1, z^(-1), -1}, y])/32 - 
        (15*GPL[{-1}, z]*GPL[{-1, z^(-1), -1}, y])/32 + 
        (3*GPL[{0, 0, -1}, y])/4 + (3*GPL[{-1}, y]*GPL[{0, 0, -1}, y])/8 + 
        (3*GPL[{-1}, z]*GPL[{0, 0, -1}, z])/16 - 
        (3*GPL[{z^(-1)}, y]*GPL[{0, 0, -1}, z])/16 + 
        (3*GPL[{-1}, z]*GPL[{-2 - z, -2 - z, -1}, y])/16 + 
        (3*GPL[{-1}, z]*GPL[{-2 - z, z^(-1), -1}, y])/8 - 
        (3*GPL[{z^(-1), 0, -1}, y])/8 + (3*GPL[{-1}, y]*GPL[{z^(-1), 0, -1}, 
           y])/8 - (3*GPL[{-1}, z]*GPL[{z^(-1), -2 - z, -1}, y])/8 - 
        (3*GPL[{-1}, z]*GPL[{z^(-1), z^(-1), -1}, y])/16 - 
        (3*GPL[{-2, -2, -1, -1}, z])/16 + (3*GPL[{-2, -1, -1, -1}, z])/2 - 
        (3*GPL[{-2, -1, 0, -1}, z])/4 + (31*GPL[{-1, -1, 0, -1}, y])/16 - 
        (3*GPL[{-1, 0, -1, -1}, z])/4 - (5*GPL[{-1, -2 - z, -1, -1}, y])/8 + 
        (5*GPL[{-1, z^(-1), -1, -1}, y])/8 - (9*GPL[{-1, z^(-1), 0, -1}, y])/
         16 - (3*GPL[{0, -1, 0, -1}, y])/4 + (3*GPL[{0, 0, 0, -1}, y])/4 - 
        (3*GPL[{-2 - z, -1, 0, -1}, y])/4 - 
        (3*GPL[{-2 - z, -2 - z, -1, -1}, y])/16 - 
        (3*GPL[{-2 - z, z^(-1), -1, -1}, y])/8 + 
        (3*GPL[{-2 - z, z^(-1), 0, -1}, y])/8 + 
        (3*GPL[{z^(-1), -1, 0, -1}, y])/16 - (3*GPL[{z^(-1), 0, 0, -1}, y])/
         8 + (3*GPL[{z^(-1), -2 - z, -1, -1}, y])/8 + 
        (3*GPL[{z^(-1), z^(-1), -1, -1}, y])/16 - 
        (3*GPL[{z^(-1), z^(-1), 0, -1}, y])/16 + 
        Pi^2*((-3*GPL[{-2}, z])/16 + GPL[{-1}, y]/16 + GPL[{-1}, z]/16 - 
          (3*GPL[{-2 - z}, y])/16 + GPL[{z^(-1)}, y]/16 - (3*Log[2])/16) - 
        (9*Pi^2*Log[2]^2)/64 + (9*Log[2]^4)/64 + 
        Pi^2*((-3*GPL[{-2}, z]^2)/64 - (3*GPL[{-2}, z]*GPL[{-1}, y])/32 + 
          GPL[{-1}, y]^2/64 + (GPL[{-1}, y]*GPL[{-1}, z])/32 - 
          (3*GPL[{-2}, z]*GPL[{-2 - z}, y])/32 + 
          (3*GPL[{-1}, y]*GPL[{-2 - z}, y])/16 + 
          (7*GPL[{-1}, z]*GPL[{-2 - z}, y])/32 - (3*GPL[{-2 - z}, y]^2)/64 + 
          (3*GPL[{-2}, z]*GPL[{z^(-1)}, y])/16 - 
          (7*GPL[{-1}, y]*GPL[{z^(-1)}, y])/32 - 
          (GPL[{-1}, z]*GPL[{z^(-1)}, y])/4 + (3*GPL[{-2 - z}, y]*
            GPL[{z^(-1)}, y])/16 + GPL[{z^(-1)}, y]^2/64 + 
          (7*GPL[{-2, -1}, z])/32 - (9*GPL[{-1, -2 - z}, y])/32 + 
          GPL[{-1, z^(-1)}, y]/4 + GPL[{0, -1}, y]/8 - 
          GPL[{-2 - z, z^(-1)}, y]/4 - (3*GPL[{-2}, z]*Log[2])/32 - 
          (3*GPL[{-1}, y]*Log[2])/32 - (3*GPL[{-2 - z}, y]*Log[2])/32 + 
          (3*GPL[{z^(-1)}, y]*Log[2])/16 - (3*Log[2]^2)/64) + 
        (27*PolyLog[4, 1/2])/8 + (87*Zeta[3])/32 + 
        ((-189*GPL[{-2}, z])/64 + (87*GPL[{-1}, y])/64 + (15*GPL[{-1}, z])/
           16 - (189*GPL[{-2 - z}, y])/64 + (21*GPL[{z^(-1)}, y])/32 - 
          (189*Log[2])/64)*Zeta[3] + (189*Log[2]*Zeta[3])/64))), 
 INT["tt2pD", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 0}] -> 
  pre[1/(m2*(2 + y + z))]*(eps*Unknown["tt2pD", 182, 1, 1] + 
    (struct[1]*((GPL[{-1}, y]^2*GPL[{-2 - y}, z])/32 - 
       (GPL[{-1}, y]^2*GPL[{y^(-1)}, z])/32 + 
       (GPL[{y^(-1)}, z]*GPL[{0, -1}, y])/16 - 
       (GPL[{-1}, y]*GPL[{-2 - y, -1}, z])/16 + 
       (GPL[{-1}, y]*GPL[{y^(-1), -1}, z])/16 + GPL[{-2, -1, -1}, y]/16 - 
       GPL[{-1, 0, -1}, y]/8 - GPL[{-1, 0, -1}, z]/8 + 
       GPL[{-2 - y, -1, -1}, z]/16 - GPL[{y^(-1), -1, -1}, z]/16 + 
       GPL[{y^(-1), 0, -1}, z]/16 + Pi^2*(GPL[{-2}, y]/32 - GPL[{-1}, y]/48 - 
         GPL[{-1}, z]/48 + GPL[{-2 - y}, z]/32 - GPL[{y^(-1)}, z]/96 + 
         Log[2]/32) - (21*Zeta[3])/64))/eps + 
    struct[1]*((-23*Pi^4)/5760 - (GPL[{-1}, y]^3*GPL[{-2 - y}, z])/12 + 
      (3*GPL[{-1}, y]^2*GPL[{-2 - y}, z]^2)/64 + 
      (GPL[{-1}, y]^3*GPL[{y^(-1)}, z])/12 - 
      (3*GPL[{-1}, y]^2*GPL[{-2 - y}, z]*GPL[{y^(-1)}, z])/32 - 
      (GPL[{-1}, y]^2*GPL[{y^(-1)}, z]^2)/64 - 
      (GPL[{-1}, y]*GPL[{y^(-1)}, z]*GPL[{0, -1}, y])/8 + 
      (GPL[{y^(-1)}, z]^2*GPL[{0, -1}, y])/32 + GPL[{0, -1}, y]^2/16 + 
      GPL[{0, -1}, z]^2/16 + (GPL[{-1}, y]^2*GPL[{-2 - y, y^(-1)}, z])/8 - 
      (GPL[{0, -1}, y]*GPL[{-2 - y, y^(-1)}, z])/16 + 
      (3*GPL[{-2 - y}, z]*GPL[{-2, -1, -1}, y])/16 - 
      (3*GPL[{y^(-1)}, z]*GPL[{-2, -1, -1}, y])/16 + 
      (GPL[{-2 - y}, z]*GPL[{-1, 0, -1}, y])/8 - 
      (GPL[{-1}, y]*GPL[{0, 0, -1}, y])/8 + 
      (GPL[{y^(-1)}, z]*GPL[{0, 0, -1}, y])/16 - 
      (GPL[{-1}, z]*GPL[{0, 0, -1}, z])/8 + 
      (GPL[{-1}, y]*GPL[{-2 - y, -1, -1}, z])/4 - 
      (3*GPL[{-1}, y]*GPL[{-2 - y, -2 - y, -1}, z])/16 - 
      (GPL[{-1}, y]*GPL[{-2 - y, y^(-1), -1}, z])/16 - 
      (GPL[{-1}, y]*GPL[{y^(-1), -1, -1}, z])/4 + 
      (3*GPL[{-1}, y]*GPL[{y^(-1), -2 - y, -1}, z])/16 + 
      (GPL[{-1}, y]*GPL[{y^(-1), y^(-1), -1}, z])/16 + 
      (3*GPL[{-2, -2, -1, -1}, y])/16 - GPL[{-2, -1, -1, -1}, y]/2 + 
      GPL[{-2, -1, 0, -1}, y]/8 + GPL[{-1, 0, -1, -1}, y]/2 + 
      GPL[{-1, 0, -1, -1}, z]/2 - GPL[{-2 - y, -1, -1, -1}, z]/2 + 
      GPL[{-2 - y, -1, 0, -1}, z]/8 + (3*GPL[{-2 - y, -2 - y, -1, -1}, z])/
       16 + GPL[{-2 - y, y^(-1), -1, -1}, z]/16 - 
      GPL[{-2 - y, y^(-1), 0, -1}, z]/16 + GPL[{y^(-1), -1, -1, -1}, z]/2 - 
      GPL[{y^(-1), -1, 0, -1}, z]/8 - GPL[{y^(-1), 0, -1, -1}, z]/4 + 
      GPL[{y^(-1), 0, 0, -1}, z]/16 - (3*GPL[{y^(-1), -2 - y, -1, -1}, z])/
       16 - GPL[{y^(-1), y^(-1), -1, -1}, z]/16 + 
      GPL[{y^(-1), y^(-1), 0, -1}, z]/16 + (7*Pi^2*Log[2]^2)/192 - 
      (7*Log[2]^4)/192 + Pi^2*((3*GPL[{-2}, y]^2)/64 + 
        (3*GPL[{-2}, y]*GPL[{-2 - y}, z])/32 - 
        (5*GPL[{-1}, y]*GPL[{-2 - y}, z])/48 + (3*GPL[{-2 - y}, z]^2)/64 - 
        (3*GPL[{-2}, y]*GPL[{y^(-1)}, z])/32 + 
        (5*GPL[{-1}, y]*GPL[{y^(-1)}, z])/48 - 
        (3*GPL[{-2 - y}, z]*GPL[{y^(-1)}, z])/32 - GPL[{y^(-1)}, z]^2/192 - 
        (5*GPL[{-2, -1}, y])/48 - (5*GPL[{-2 - y, -1}, z])/48 + 
        (5*GPL[{-2 - y, y^(-1)}, z])/48 + (5*GPL[{y^(-1), -1}, z])/48 + 
        (3*GPL[{-2}, y]*Log[2])/32 + (3*GPL[{-2 - y}, z]*Log[2])/32 - 
        (3*GPL[{y^(-1)}, z]*Log[2])/32 + (3*Log[2]^2)/64) - 
      (7*PolyLog[4, 1/2])/8 + ((49*GPL[{-2}, y])/64 - (5*GPL[{-1}, y])/8 - 
        (5*GPL[{-1}, z])/8 + (49*GPL[{-2 - y}, z])/64 - 
        (9*GPL[{y^(-1)}, z])/64 + (49*Log[2])/64)*Zeta[3] - 
      (49*Log[2]*Zeta[3])/64)), 
 INT["tt2pD", 5, 182, 6, 0, {0, 1, 1, 0, 1, 1, 0, 2, 0}] -> 
  pre[1/(m2^2*(2 + y + z))]*((GPL[{-1}, y]/16 - GPL[{-1}, y]^2/8 - 
      GPL[{-1}, z]/16 + GPL[{-1}, z]^2/8 + (3*GPL[{0, -1}, y])/16 - 
      (3*GPL[{0, -1}, z])/16)*struct[1] + (-Pi^2/32 - (3*GPL[{0, -1}, y])/16)*
     struct[(1 + y)^(-1)] + (Pi^2/32 + (3*GPL[{0, -1}, z])/16)*
     struct[(1 + z)^(-1)] + ((GPL[{-1}, y]/16 - GPL[{-1}, z]/16)*struct[1] + 
      (Pi^2/32 + GPL[{-1}, y]^2/32 - (GPL[{-1}, y]*GPL[{-1}, z])/16 + 
        GPL[{-1}, z]^2/32)*struct[(1 + z)/(2 + y + z)])/eps + 
    eps^2*Unknown["tt2pD", 182, 2, 2] + struct[(1 + z)/(2 + y + z)]*
     (-GPL[{-1}, y]^3/12 + (GPL[{-1}, y]*GPL[{-1}, z]^2)/8 - 
      GPL[{-1}, z]^3/12 + (GPL[{-1}, y]^2*GPL[{-2 - y}, z])/32 + 
      (3*GPL[{-1}, y]^2*GPL[{y^(-1)}, z])/32 - 
      (3*GPL[{y^(-1)}, z]*GPL[{0, -1}, y])/16 - 
      (GPL[{-1}, y]*GPL[{-2 - y, -1}, z])/16 - 
      (3*GPL[{-1}, y]*GPL[{y^(-1), -1}, z])/16 + GPL[{-2, -1, -1}, y]/16 + 
      (3*GPL[{-1, 0, -1}, y])/8 + (3*GPL[{-1, 0, -1}, z])/8 + 
      GPL[{-2 - y, -1, -1}, z]/16 + (3*GPL[{y^(-1), -1, -1}, z])/16 - 
      (3*GPL[{y^(-1), 0, -1}, z])/16 + Pi^2*(GPL[{-2}, y]/32 - 
        GPL[{-1}, y]/16 - GPL[{-1}, z]/16 + GPL[{-2 - y}, z]/32 + 
        GPL[{y^(-1)}, z]/32 + Log[2]/32) + (91*Zeta[3])/64) + 
    eps*((GPL[{-1}, y]/16 - GPL[{-1}, y]^2/8 + GPL[{-1}, y]^3/6 + 
        Pi^2*(GPL[{-1}, y]/48 - GPL[{-1}, z]/48) - GPL[{-1}, z]/16 + 
        GPL[{-1}, z]^2/8 - GPL[{-1}, z]^3/6 + (3*GPL[{0, -1}, y])/16 - 
        (3*GPL[{-1}, y]*GPL[{0, -1}, y])/8 - (3*GPL[{0, -1}, z])/16 + 
        (3*GPL[{-1}, z]*GPL[{0, -1}, z])/8 + (3*GPL[{0, 0, -1}, y])/16 - 
        (3*GPL[{0, 0, -1}, z])/16)*struct[1] + struct[(1 + y)^(-1)]*
       (-Pi^2/32 - (3*GPL[{0, -1}, y])/16 + (3*GPL[{0, -1, -1}, y])/4 - 
        (3*GPL[{0, 0, -1}, y])/16 - (15*Zeta[3])/16) + 
      struct[(1 + z)^(-1)]*(Pi^2/32 + (3*GPL[{0, -1}, z])/16 - 
        (3*GPL[{0, -1, -1}, z])/4 + (3*GPL[{0, 0, -1}, z])/16 + 
        (15*Zeta[3])/16) + struct[(1 + z)/(2 + y + z)]*
       ((269*Pi^4)/2880 + GPL[{-1}, y]^4/8 + (GPL[{-1}, y]^3*GPL[{-1}, z])/
         6 - (GPL[{-1}, y]*GPL[{-1}, z]^3)/6 + GPL[{-1}, z]^4/8 - 
        (GPL[{-1}, y]^3*GPL[{-2 - y}, z])/12 + 
        (GPL[{-1}, y]*GPL[{-1}, z]^2*GPL[{-2 - y}, z])/8 - 
        (GPL[{-1}, z]^3*GPL[{-2 - y}, z])/12 + 
        (GPL[{-1}, y]^2*GPL[{-2 - y}, z]^2)/64 - 
        (GPL[{-1}, y]^3*GPL[{y^(-1)}, z])/4 + (3*GPL[{-1}, y]*GPL[{-1}, z]^2*
          GPL[{y^(-1)}, z])/8 - (GPL[{-1}, z]^3*GPL[{y^(-1)}, z])/4 + 
        (9*GPL[{-1}, y]^2*GPL[{-2 - y}, z]*GPL[{y^(-1)}, z])/32 + 
        (3*GPL[{-1}, y]^2*GPL[{y^(-1)}, z]^2)/64 - 
        (5*GPL[{-1}, y]^2*GPL[{-1, -2 - y}, z])/16 - 
        (GPL[{-1}, y]*GPL[{-1}, z]*GPL[{-1, -2 - y}, z])/8 + 
        (GPL[{-1}, z]^2*GPL[{-1, -2 - y}, z])/12 - 
        (3*GPL[{-1}, y]^2*GPL[{-1, y^(-1)}, z])/16 - 
        (3*GPL[{-1}, y]*GPL[{-1}, z]*GPL[{-1, y^(-1)}, z])/8 + 
        (GPL[{-1}, z]^2*GPL[{-1, y^(-1)}, z])/4 + 
        (3*GPL[{-1}, y]*GPL[{y^(-1)}, z]*GPL[{0, -1}, y])/8 - 
        (3*GPL[{y^(-1)}, z]^2*GPL[{0, -1}, y])/32 + 
        (3*GPL[{-1, y^(-1)}, z]*GPL[{0, -1}, y])/8 - (3*GPL[{0, -1}, y]^2)/
         16 - (3*GPL[{0, -1}, z]^2)/16 - (3*GPL[{-1}, y]^2*
          GPL[{-2 - y, y^(-1)}, z])/16 - (3*GPL[{0, -1}, y]*
          GPL[{-2 - y, y^(-1)}, z])/16 - 
        (5*GPL[{-1}, y]*GPL[{-2, -1, -1}, y])/8 - 
        (5*GPL[{-1}, z]*GPL[{-2, -1, -1}, y])/8 + 
        (GPL[{-2 - y}, z]*GPL[{-2, -1, -1}, y])/16 + 
        (9*GPL[{y^(-1)}, z]*GPL[{-2, -1, -1}, y])/16 - 
        (3*GPL[{-1}, y]*GPL[{-1, 0, -1}, y])/4 - 
        (3*GPL[{-1}, z]*GPL[{-1, 0, -1}, y])/8 + 
        (3*GPL[{-2 - y}, z]*GPL[{-1, 0, -1}, y])/8 - 
        (3*GPL[{-1}, z]*GPL[{-1, 0, -1}, z])/4 + 
        (GPL[{-1}, y]*GPL[{-1, -2 - y, -1}, z])/2 + 
        (GPL[{-1}, z]*GPL[{-1, -2 - y, -1}, z])/12 + 
        (GPL[{-1}, z]*GPL[{-1, y^(-1), -1}, z])/4 + 
        (3*GPL[{-1}, y]*GPL[{0, 0, -1}, y])/8 - 
        (3*GPL[{y^(-1)}, z]*GPL[{0, 0, -1}, y])/16 + 
        (3*GPL[{-1}, z]*GPL[{0, 0, -1}, z])/8 - 
        (GPL[{-1}, y]*GPL[{-2 - y, -2 - y, -1}, z])/16 - 
        (3*GPL[{-1}, y]*GPL[{-2 - y, y^(-1), -1}, z])/16 + 
        (3*GPL[{-1}, z]*GPL[{y^(-1), 0, -1}, z])/8 - 
        (9*GPL[{-1}, y]*GPL[{y^(-1), -2 - y, -1}, z])/16 - 
        (3*GPL[{-1}, y]*GPL[{y^(-1), y^(-1), -1}, z])/16 + 
        GPL[{-2, -2, -1, -1}, y]/16 + (11*GPL[{-2, -1, -1, -1}, y])/8 + 
        (3*GPL[{-2, -1, 0, -1}, y])/8 + (3*GPL[{-1, -1, 0, -1}, y])/8 + 
        (3*GPL[{-1, -1, 0, -1}, z])/8 - (11*GPL[{-1, -2 - y, -1, -1}, z])/
         24 + GPL[{-1, y^(-1), -1, -1}, z]/8 + 
        (3*GPL[{-2 - y, -1, 0, -1}, z])/8 + GPL[{-2 - y, -2 - y, -1, -1}, z]/
         16 + (3*GPL[{-2 - y, y^(-1), -1, -1}, z])/16 - 
        (3*GPL[{-2 - y, y^(-1), 0, -1}, z])/16 - 
        (3*GPL[{y^(-1), 0, 0, -1}, z])/16 + 
        (9*GPL[{y^(-1), -2 - y, -1, -1}, z])/16 + 
        (3*GPL[{y^(-1), y^(-1), -1, -1}, z])/16 - 
        (3*GPL[{y^(-1), y^(-1), 0, -1}, z])/16 + (13*Pi^2*Log[2]^2)/192 - 
        (13*Log[2]^4)/192 + Pi^2*(GPL[{-2}, y]^2/64 - 
          (5*GPL[{-2}, y]*GPL[{-1}, y])/16 + (19*GPL[{-1}, y]^2)/96 - 
          (5*GPL[{-2}, y]*GPL[{-1}, z])/16 + (17*GPL[{-1}, y]*GPL[{-1}, z])/
           48 + (19*GPL[{-1}, z]^2)/96 + (GPL[{-2}, y]*GPL[{-2 - y}, z])/32 - 
          (GPL[{-1}, y]*GPL[{-2 - y}, z])/16 - 
          (GPL[{-1}, z]*GPL[{-2 - y}, z])/16 + GPL[{-2 - y}, z]^2/64 + 
          (9*GPL[{-2}, y]*GPL[{y^(-1)}, z])/32 - 
          (5*GPL[{-1}, y]*GPL[{y^(-1)}, z])/16 - 
          (5*GPL[{-1}, z]*GPL[{y^(-1)}, z])/16 + 
          (9*GPL[{-2 - y}, z]*GPL[{y^(-1)}, z])/32 + GPL[{y^(-1)}, z]^2/64 + 
          GPL[{-2, -1}, y]/4 - GPL[{-1, -2 - y}, z]/4 + GPL[{-1, y^(-1)}, z]/
           4 - GPL[{-2 - y, y^(-1)}, z]/4 + (GPL[{-2}, y]*Log[2])/32 - 
          (5*GPL[{-1}, y]*Log[2])/16 - (5*GPL[{-1}, z]*Log[2])/16 + 
          (GPL[{-2 - y}, z]*Log[2])/32 + (9*GPL[{y^(-1)}, z]*Log[2])/32 + 
          Log[2]^2/64) - (13*PolyLog[4, 1/2])/8 - (91*Log[2]*Zeta[3])/64 + 
        ((91*GPL[{-2}, y])/64 - (59*GPL[{-1}, y])/32 - (59*GPL[{-1}, z])/32 + 
          (91*GPL[{-2 - y}, z])/64 + (27*GPL[{y^(-1)}, z])/64 + 
          (91*Log[2])/64)*Zeta[3]))), 
 INT["tt2pE", 5, 333, 5, 0, {1, 0, 1, 1, 0, 0, 1, 0, 1}] -> 
  pre[1/(m2*(2 + y + z))]*((103*Pi^4)/1152 + GPL[{-1}, y]^4/8 - 
    (GPL[{-1}, y]^3*GPL[{-1}, z])/6 + (GPL[{-1}, y]*GPL[{-1}, z]^3)/6 + 
    GPL[{-1}, z]^4/8 + (Pi^2/32 + GPL[{-1}, y]^2/32 - 
      (GPL[{-1}, y]*GPL[{-1}, z])/16 + GPL[{-1}, z]^2/32)/eps^2 - 
    (GPL[{-1}, y]^3*GPL[{-2 - z}, y])/6 + 
    (GPL[{-1}, y]^2*GPL[{-1}, z]*GPL[{-2 - z}, y])/4 - 
    (GPL[{-1}, z]^3*GPL[{-2 - z}, y])/6 + (GPL[{-1}, z]^2*GPL[{-2 - z}, y]^2)/
     16 - (GPL[{-1}, y]^3*GPL[{z^(-1)}, y])/6 + 
    (GPL[{-1}, y]^2*GPL[{-1}, z]*GPL[{z^(-1)}, y])/4 - 
    (GPL[{-1}, z]^3*GPL[{z^(-1)}, y])/6 + 
    (3*GPL[{-1}, z]^2*GPL[{-2 - z}, y]*GPL[{z^(-1)}, y])/16 + 
    (GPL[{-1}, z]^2*GPL[{z^(-1)}, y]^2)/32 + 
    (GPL[{-1}, y]^2*GPL[{-1, -2 - z}, y])/6 - 
    (GPL[{-1}, y]*GPL[{-1}, z]*GPL[{-1, -2 - z}, y])/4 - 
    (5*GPL[{-1}, z]^2*GPL[{-1, -2 - z}, y])/16 + 
    (GPL[{-1}, y]^2*GPL[{-1, z^(-1)}, y])/6 - 
    (GPL[{-1}, y]*GPL[{-1}, z]*GPL[{-1, z^(-1)}, y])/4 - 
    (3*GPL[{-1}, z]^2*GPL[{-1, z^(-1)}, y])/16 - GPL[{0, -1}, y]^2/8 + 
    (GPL[{-1}, z]*GPL[{z^(-1)}, y]*GPL[{0, -1}, z])/4 - 
    (GPL[{z^(-1)}, y]^2*GPL[{0, -1}, z])/16 + 
    (3*GPL[{-1, z^(-1)}, y]*GPL[{0, -1}, z])/8 - GPL[{0, -1}, z]^2/8 - 
    (GPL[{-1}, z]^2*GPL[{-2 - z, z^(-1)}, y])/16 - 
    (GPL[{0, -1}, z]*GPL[{-2 - z, z^(-1)}, y])/4 - 
    (5*GPL[{-1}, y]*GPL[{-2, -1, -1}, z])/8 - 
    (5*GPL[{-1}, z]*GPL[{-2, -1, -1}, z])/8 + 
    (GPL[{-2 - z}, y]*GPL[{-2, -1, -1}, z])/4 + 
    (3*GPL[{z^(-1)}, y]*GPL[{-2, -1, -1}, z])/8 - 
    (GPL[{-1}, y]*GPL[{-1, 0, -1}, y])/2 - 
    (3*GPL[{-1}, y]*GPL[{-1, 0, -1}, z])/8 - 
    (GPL[{-1}, z]*GPL[{-1, 0, -1}, z])/2 + 
    (GPL[{-2 - z}, y]*GPL[{-1, 0, -1}, z])/2 + 
    (GPL[{-1}, y]*GPL[{-1, -2 - z, -1}, y])/6 + 
    (3*GPL[{-1}, z]*GPL[{-1, -2 - z, -1}, y])/8 + 
    (GPL[{-1}, y]*GPL[{-1, z^(-1), -1}, y])/6 + 
    (GPL[{-1}, z]*GPL[{-1, z^(-1), -1}, y])/8 + 
    (GPL[{-1}, y]*GPL[{0, 0, -1}, y])/4 + (GPL[{-1}, z]*GPL[{0, 0, -1}, z])/
     4 - (GPL[{z^(-1)}, y]*GPL[{0, 0, -1}, z])/8 - 
    (GPL[{-1}, z]*GPL[{-2 - z, -2 - z, -1}, y])/4 - 
    (GPL[{-1}, z]*GPL[{-2 - z, z^(-1), -1}, y])/4 + 
    (GPL[{-1}, y]*GPL[{z^(-1), 0, -1}, y])/4 - 
    (3*GPL[{-1}, z]*GPL[{z^(-1), -2 - z, -1}, y])/8 - 
    (GPL[{-1}, z]*GPL[{z^(-1), z^(-1), -1}, y])/8 + 
    GPL[{-2, -2, -1, -1}, z]/4 + (7*GPL[{-2, -1, -1, -1}, z])/8 + 
    GPL[{-2, -1, 0, -1}, z]/2 - GPL[{-1, -1, 0, -1}, y]/8 - 
    GPL[{-1, -1, 0, -1}, z]/8 - (7*GPL[{-1, -2 - z, -1, -1}, y])/24 - 
    GPL[{-1, z^(-1), -1, -1}, y]/24 + GPL[{-1, z^(-1), 0, -1}, y]/8 + 
    GPL[{-2 - z, -1, 0, -1}, y]/2 + GPL[{-2 - z, -2 - z, -1, -1}, y]/4 + 
    GPL[{-2 - z, z^(-1), -1, -1}, y]/4 - GPL[{-2 - z, z^(-1), 0, -1}, y]/4 - 
    GPL[{z^(-1), 0, 0, -1}, y]/8 + (3*GPL[{z^(-1), -2 - z, -1, -1}, y])/8 + 
    GPL[{z^(-1), z^(-1), -1, -1}, y]/8 - GPL[{z^(-1), z^(-1), 0, -1}, y]/8 + 
    (5*Pi^2*Log[2]^2)/48 - (5*Log[2]^4)/48 + 
    Pi^2*(GPL[{-2}, z]^2/16 - (5*GPL[{-2}, z]*GPL[{-1}, y])/16 + 
      (19*GPL[{-1}, y]^2)/96 - (5*GPL[{-2}, z]*GPL[{-1}, z])/16 + 
      (17*GPL[{-1}, y]*GPL[{-1}, z])/48 + (19*GPL[{-1}, z]^2)/96 + 
      (GPL[{-2}, z]*GPL[{-2 - z}, y])/8 - (GPL[{-1}, y]*GPL[{-2 - z}, y])/6 - 
      (GPL[{-1}, z]*GPL[{-2 - z}, y])/6 + GPL[{-2 - z}, y]^2/16 + 
      (3*GPL[{-2}, z]*GPL[{z^(-1)}, y])/16 - 
      (5*GPL[{-1}, y]*GPL[{z^(-1)}, y])/24 - 
      (5*GPL[{-1}, z]*GPL[{z^(-1)}, y])/24 + 
      (3*GPL[{-2 - z}, y]*GPL[{z^(-1)}, y])/16 + GPL[{z^(-1)}, y]^2/96 + 
      (7*GPL[{-2, -1}, z])/48 - (7*GPL[{-1, -2 - z}, y])/48 + 
      (7*GPL[{-1, z^(-1)}, y])/48 - (7*GPL[{-2 - z, z^(-1)}, y])/48 + 
      (GPL[{-2}, z]*Log[2])/8 - (5*GPL[{-1}, y]*Log[2])/16 - 
      (5*GPL[{-1}, z]*Log[2])/16 + (GPL[{-2 - z}, y]*Log[2])/8 + 
      (3*GPL[{z^(-1)}, y]*Log[2])/16 + Log[2]^2/16) - (5*PolyLog[4, 1/2])/2 + 
    eps*Unknown["tt2pE", 333, 1, 1] - (35*Log[2]*Zeta[3])/16 + 
    ((35*GPL[{-2}, z])/16 - (79*GPL[{-1}, y])/32 - (79*GPL[{-1}, z])/32 + 
      (35*GPL[{-2 - z}, y])/16 + (9*GPL[{z^(-1)}, y])/32 + (35*Log[2])/16)*
     Zeta[3] + (-GPL[{-1}, y]^3/12 + (GPL[{-1}, y]^2*GPL[{-1}, z])/8 - 
      GPL[{-1}, z]^3/12 + (GPL[{-1}, z]^2*GPL[{-2 - z}, y])/16 + 
      (GPL[{-1}, z]^2*GPL[{z^(-1)}, y])/16 - 
      (GPL[{z^(-1)}, y]*GPL[{0, -1}, z])/8 - 
      (GPL[{-1}, z]*GPL[{-2 - z, -1}, y])/8 - 
      (GPL[{-1}, z]*GPL[{z^(-1), -1}, y])/8 + GPL[{-2, -1, -1}, z]/8 + 
      GPL[{-1, 0, -1}, y]/4 + GPL[{-1, 0, -1}, z]/4 + 
      GPL[{-2 - z, -1, -1}, y]/8 + GPL[{z^(-1), -1, -1}, y]/8 - 
      GPL[{z^(-1), 0, -1}, y]/8 + Pi^2*(GPL[{-2}, z]/16 - GPL[{-1}, y]/12 - 
        GPL[{-1}, z]/12 + GPL[{-2 - z}, y]/16 + GPL[{z^(-1)}, y]/48 + 
        Log[2]/16) + (35*Zeta[3])/32)/eps), 
 INT["tt2pE", 5, 333, 6, 0, {1, 0, 2, 1, 0, 0, 1, 0, 1}] -> 
  pre[1/(m2^2*(1 + y)*(1 + z))]*(1/(32*eps^3) + GPL[{-1}, y]^3/6 + 
    (-GPL[{-1}, y]/16 - GPL[{-1}, z]/16)/eps^2 - 
    (GPL[{-1}, y]^2*GPL[{-1}, z])/2 + GPL[{-1}, z]^3/6 + 
    (-Pi^2/12 + (GPL[{-1}, y]*GPL[{-1}, z])/4)/eps - 
    (5*GPL[{-1}, z]^2*GPL[{-2 - z}, y])/16 - 
    (3*GPL[{-1}, z]^2*GPL[{z^(-1)}, y])/16 + 
    (3*GPL[{z^(-1)}, y]*GPL[{0, -1}, z])/8 + 
    (5*GPL[{-1}, z]*GPL[{-2 - z, -1}, y])/8 + 
    (3*GPL[{-1}, z]*GPL[{z^(-1), -1}, y])/8 - (5*GPL[{-2, -1, -1}, z])/8 - 
    (3*GPL[{-1, 0, -1}, y])/8 - (3*GPL[{-1, 0, -1}, z])/8 - 
    (5*GPL[{-2 - z, -1, -1}, y])/8 - (3*GPL[{z^(-1), -1, -1}, y])/8 + 
    (3*GPL[{z^(-1), 0, -1}, y])/8 + Pi^2*((-5*GPL[{-2}, z])/16 + 
      (17*GPL[{-1}, y])/48 + (17*GPL[{-1}, z])/48 - (5*GPL[{-2 - z}, y])/16 - 
      GPL[{z^(-1)}, y]/16 - (5*Log[2])/16) + 
    eps^2*Unknown["tt2pE", 333, 2, 2] - (91*Zeta[3])/32 + 
    eps*((-833*Pi^4)/2880 - GPL[{-1}, y]^4/3 + 
      (2*GPL[{-1}, y]^3*GPL[{-1}, z])/3 - (2*GPL[{-1}, y]*GPL[{-1}, z]^3)/3 - 
      GPL[{-1}, z]^4/3 + (5*GPL[{-1}, y]^3*GPL[{-2 - z}, y])/6 - 
      (5*GPL[{-1}, y]^2*GPL[{-1}, z]*GPL[{-2 - z}, y])/4 + 
      (5*GPL[{-1}, z]^3*GPL[{-2 - z}, y])/6 - 
      (11*GPL[{-1}, z]^2*GPL[{-2 - z}, y]^2)/32 + 
      (GPL[{-1}, y]^3*GPL[{z^(-1)}, y])/2 - 
      (3*GPL[{-1}, y]^2*GPL[{-1}, z]*GPL[{z^(-1)}, y])/4 + 
      (GPL[{-1}, z]^3*GPL[{z^(-1)}, y])/2 - 
      (9*GPL[{-1}, z]^2*GPL[{-2 - z}, y]*GPL[{z^(-1)}, y])/16 - 
      (3*GPL[{-1}, z]^2*GPL[{z^(-1)}, y]^2)/32 - 
      (5*GPL[{-1}, y]^2*GPL[{-1, -2 - z}, y])/6 + 
      (5*GPL[{-1}, y]*GPL[{-1}, z]*GPL[{-1, -2 - z}, y])/4 + 
      (5*GPL[{-1}, z]^2*GPL[{-1, -2 - z}, y])/4 - 
      (GPL[{-1}, y]^2*GPL[{-1, z^(-1)}, y])/2 + 
      (3*GPL[{-1}, y]*GPL[{-1}, z]*GPL[{-1, z^(-1)}, y])/4 + 
      (3*GPL[{-1}, z]^2*GPL[{-1, z^(-1)}, y])/4 + (3*GPL[{0, -1}, y]^2)/16 - 
      (3*GPL[{-1}, z]*GPL[{z^(-1)}, y]*GPL[{0, -1}, z])/4 + 
      (3*GPL[{z^(-1)}, y]^2*GPL[{0, -1}, z])/16 - 
      (3*GPL[{-1, z^(-1)}, y]*GPL[{0, -1}, z])/2 + (3*GPL[{0, -1}, z]^2)/16 + 
      (9*GPL[{0, -1}, z]*GPL[{-2 - z, z^(-1)}, y])/8 + 
      (5*GPL[{-1}, y]*GPL[{-2, -1, -1}, z])/2 + 
      (5*GPL[{-1}, z]*GPL[{-2, -1, -1}, z])/2 - 
      (11*GPL[{-2 - z}, y]*GPL[{-2, -1, -1}, z])/8 - 
      (9*GPL[{z^(-1)}, y]*GPL[{-2, -1, -1}, z])/8 + 
      (3*GPL[{-1}, y]*GPL[{-1, 0, -1}, y])/4 + 
      (3*GPL[{-1}, y]*GPL[{-1, 0, -1}, z])/2 + 
      (3*GPL[{-1}, z]*GPL[{-1, 0, -1}, z])/4 - 
      (9*GPL[{-2 - z}, y]*GPL[{-1, 0, -1}, z])/4 - 
      (5*GPL[{-1}, y]*GPL[{-1, -2 - z, -1}, y])/6 - 
      (5*GPL[{-1}, z]*GPL[{-1, -2 - z, -1}, y])/4 - 
      (GPL[{-1}, y]*GPL[{-1, z^(-1), -1}, y])/2 - 
      (3*GPL[{-1}, z]*GPL[{-1, z^(-1), -1}, y])/4 - 
      (3*GPL[{-1}, y]*GPL[{0, 0, -1}, y])/8 - 
      (3*GPL[{-1}, z]*GPL[{0, 0, -1}, z])/8 + 
      (3*GPL[{z^(-1)}, y]*GPL[{0, 0, -1}, z])/8 + 
      (11*GPL[{-1}, z]*GPL[{-2 - z, -2 - z, -1}, y])/8 + 
      (9*GPL[{-1}, z]*GPL[{-2 - z, z^(-1), -1}, y])/8 - 
      (3*GPL[{-1}, y]*GPL[{z^(-1), 0, -1}, y])/4 + 
      (9*GPL[{-1}, z]*GPL[{z^(-1), -2 - z, -1}, y])/8 + 
      (3*GPL[{-1}, z]*GPL[{z^(-1), z^(-1), -1}, y])/8 - 
      (11*GPL[{-2, -2, -1, -1}, z])/8 - (5*GPL[{-2, -1, -1, -1}, z])/2 - 
      (9*GPL[{-2, -1, 0, -1}, z])/4 + (3*GPL[{-1, -1, 0, -1}, y])/2 + 
      (3*GPL[{-1, -1, 0, -1}, z])/2 + (5*GPL[{-1, -2 - z, -1, -1}, y])/6 + 
      GPL[{-1, z^(-1), -1, -1}, y]/2 - (3*GPL[{-1, z^(-1), 0, -1}, y])/4 - 
      (9*GPL[{-2 - z, -1, 0, -1}, y])/4 - 
      (11*GPL[{-2 - z, -2 - z, -1, -1}, y])/8 - 
      (9*GPL[{-2 - z, z^(-1), -1, -1}, y])/8 + 
      (9*GPL[{-2 - z, z^(-1), 0, -1}, y])/8 + (3*GPL[{z^(-1), 0, 0, -1}, y])/
       8 - (9*GPL[{z^(-1), -2 - z, -1, -1}, y])/8 - 
      (3*GPL[{z^(-1), z^(-1), -1, -1}, y])/8 + 
      (3*GPL[{z^(-1), z^(-1), 0, -1}, y])/8 - (47*Pi^2*Log[2]^2)/96 + 
      (47*Log[2]^4)/96 + Pi^2*((-11*GPL[{-2}, z]^2)/32 + 
        (5*GPL[{-2}, z]*GPL[{-1}, y])/4 - (3*GPL[{-1}, y]^2)/4 + 
        (5*GPL[{-2}, z]*GPL[{-1}, z])/4 - (17*GPL[{-1}, y]*GPL[{-1}, z])/12 - 
        (3*GPL[{-1}, z]^2)/4 - (11*GPL[{-2}, z]*GPL[{-2 - z}, y])/16 + 
        (7*GPL[{-1}, y]*GPL[{-2 - z}, y])/8 + 
        (7*GPL[{-1}, z]*GPL[{-2 - z}, y])/8 - (11*GPL[{-2 - z}, y]^2)/32 - 
        (9*GPL[{-2}, z]*GPL[{z^(-1)}, y])/16 + 
        (5*GPL[{-1}, y]*GPL[{z^(-1)}, y])/8 + 
        (5*GPL[{-1}, z]*GPL[{z^(-1)}, y])/8 - 
        (9*GPL[{-2 - z}, y]*GPL[{z^(-1)}, y])/16 - GPL[{z^(-1)}, y]^2/32 - 
        (3*GPL[{-2, -1}, z])/8 + (3*GPL[{-1, -2 - z}, y])/8 - 
        (3*GPL[{-1, z^(-1)}, y])/8 + (3*GPL[{-2 - z, z^(-1)}, y])/8 - 
        (11*GPL[{-2}, z]*Log[2])/16 + (5*GPL[{-1}, y]*Log[2])/4 + 
        (5*GPL[{-1}, z]*Log[2])/4 - (11*GPL[{-2 - z}, y]*Log[2])/16 - 
        (9*GPL[{z^(-1)}, y]*Log[2])/16 - (11*Log[2]^2)/32) + 
      (47*PolyLog[4, 1/2])/4 + ((-329*GPL[{-2}, z])/32 + 
        (45*GPL[{-1}, y])/4 + (45*GPL[{-1}, z])/4 - (329*GPL[{-2 - z}, y])/
         32 - (27*GPL[{z^(-1)}, y])/32 - (329*Log[2])/32)*Zeta[3] + 
      (329*Log[2]*Zeta[3])/32)), 
 INT["tt2nAmi463", 7, 463, 7, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1}] -> 
  pre[x^2/(m2^3*(-1 + x)^2*(1 + y)*(1 - x + x^2 + x*y))]*
   (struct[1]/(32*eps^4) + 
    (((7 + (3*I)*Pi - 3*GPL[{-1}, y] + 3*GPL[{0}, x] - 12*GPL[{1}, x] + 
         3*GPL[{-((1 - x + x^2)/x)}, y] + 3*GPL[{L[1 - o + o^2]}, x])*
        struct[1])/96 - (((-I)*Pi + GPL[{-1}, y] + GPL[{0}, x] - 
         GPL[{-((1 - x + x^2)/x)}, y] - GPL[{L[1 - o + o^2]}, x])*
        struct[(x*(1 + y))/(-1 + x)^2])/16)/eps^3 + 
    (((-56 + (24*I)*Pi - 7*Pi^2 - 32*GPL[{-1}, y] - (12*I)*Pi*GPL[{-1}, y] - 
         6*GPL[{-1}, y]^2 + (12*I)*Pi*GPL[{0}, x] - 12*GPL[{-1}, y]*
          GPL[{0}, x] - 48*GPL[{1}, x] + 48*GPL[{-1}, y]*GPL[{1}, x] - 
         24*GPL[{0}, x]*GPL[{1}, x] + 24*GPL[{1}, x]^2 + 
         24*GPL[{-((1 - x + x^2)/x)}, y] - (12*I)*Pi*
          GPL[{-((1 - x + x^2)/x)}, y] - 12*GPL[{-1}, y]*
          GPL[{-((1 - x + x^2)/x)}, y] + 12*GPL[{0}, x]*
          GPL[{-((1 - x + x^2)/x)}, y] - 6*GPL[{-((1 - x + x^2)/x)}, y]^2 + 
         24*GPL[{L[1 - o + o^2]}, x] - (12*I)*Pi*GPL[{L[1 - o + o^2]}, x] - 
         12*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x] + 12*GPL[{0}, x]*
          GPL[{L[1 - o + o^2]}, x] - 12*GPL[{-((1 - x + x^2)/x)}, y]*
          GPL[{L[1 - o + o^2]}, x] - 6*GPL[{L[1 - o + o^2]}, x]^2)*struct[1])/
       192 - ((7 + 3*GPL[{0}, x] - 6*GPL[{1}, x])*((-I)*Pi + GPL[{-1}, y] + 
         GPL[{0}, x] - GPL[{-((1 - x + x^2)/x)}, y] - GPL[{L[1 - o + o^2]}, 
          x])*struct[(x*(1 + y))/(-1 + x)^2])/24)/eps^2 + 
    eps*Unknown["tt2nA", 463, 1, 1] + 
    (-((Pi + I*GPL[{-1}, y] + I*GPL[{0}, x] - I*GPL[{-((1 - x + x^2)/x)}, 
            y] - I*GPL[{L[1 - o + o^2]}, x])*(56*I - 4*Pi + (9*I)*Pi^2 + 
          (4*I)*GPL[{-1}, y] + 4*Pi*GPL[{-1}, y] + (2*I)*GPL[{-1}, y]^2 - 
          (28*I)*GPL[{0}, x] + 4*Pi*GPL[{0}, x] + (4*I)*GPL[{-1}, y]*
           GPL[{0}, x] - (4*I)*GPL[{0}, x]^2 + (48*I)*GPL[{1}, x] + 
          (24*I)*GPL[{0}, x]*GPL[{1}, x] - (24*I)*GPL[{1}, x]^2 + 
          (4*I)*GPL[{-((1 - x + x^2)/x)}, y] - 4*Pi*GPL[{-((1 - x + x^2)/x)}, 
            y] - (4*I)*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
          (4*I)*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y] + 
          (2*I)*GPL[{-((1 - x + x^2)/x)}, y]^2 + (4*I)*GPL[{L[1 - o + o^2]}, 
            x] - 4*Pi*GPL[{L[1 - o + o^2]}, x] - (4*I)*GPL[{-1}, y]*
           GPL[{L[1 - o + o^2]}, x] - (4*I)*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, 
            x] + (4*I)*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, 
            x] + (2*I)*GPL[{L[1 - o + o^2]}, x]^2)*
         struct[(x*(1 + y))/(-1 + x)^2])/48 + 
      (struct[1]*(336 - (144*I)*Pi - 2*Pi^2 - (27*I)*Pi^3 + 
         192*GPL[{-1}, y] - (144*I)*Pi*GPL[{-1}, y] + 6*Pi^2*GPL[{-1}, y] + 
         24*GPL[{-1}, y]^2 + 12*GPL[{-1}, y]^3 - 6*Pi^2*GPL[{0}, x] - 
         (72*I)*Pi*GPL[{-1}, y]*GPL[{0}, x] + 288*GPL[{1}, x] + 
         60*Pi^2*GPL[{1}, x] + 288*GPL[{-1}, y]*GPL[{1}, x] + 
         144*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x] - (36*I)*Pi*GPL[{1}, x]^2 - 
         144*GPL[{-1}, y]*GPL[{1}, x]^2 + 24*GPL[{1}, x]^3 + 
         (36*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 36*GPL[{1}, x]^2*
          GPL[{-x^(-1)}, y] + (36*I)*Pi*GPL[{1}, x]*GPL[{-x}, y] - 
         36*GPL[{1}, x]^2*GPL[{-x}, y] - 144*GPL[{-((1 - x + x^2)/x)}, y] - 
         24*Pi^2*GPL[{-((1 - x + x^2)/x)}, y] - 144*GPL[{-1}, y]*
          GPL[{-((1 - x + x^2)/x)}, y] + (72*I)*Pi*GPL[{-1}, y]*
          GPL[{-((1 - x + x^2)/x)}, y] - 72*GPL[{-1}, y]*GPL[{0}, x]*
          GPL[{-((1 - x + x^2)/x)}, y] + 36*GPL[{-1}, y]*
          GPL[{-((1 - x + x^2)/x)}, y]^2 - 144*GPL[{L[1 - o + o^2]}, x] - 
         24*Pi^2*GPL[{L[1 - o + o^2]}, x] - 144*GPL[{-1}, y]*
          GPL[{L[1 - o + o^2]}, x] + (72*I)*Pi*GPL[{-1}, y]*
          GPL[{L[1 - o + o^2]}, x] - 72*GPL[{-1}, y]*GPL[{0}, x]*
          GPL[{L[1 - o + o^2]}, x] - (18*I)*Pi*GPL[{-x^(-1)}, y]*
          GPL[{L[1 - o + o^2]}, x] + 36*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
          GPL[{L[1 - o + o^2]}, x] - (18*I)*Pi*GPL[{-x}, y]*
          GPL[{L[1 - o + o^2]}, x] + 36*GPL[{1}, x]*GPL[{-x}, y]*
          GPL[{L[1 - o + o^2]}, x] + 72*GPL[{-1}, y]*
          GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
         36*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]^2 - 9*GPL[{-x^(-1)}, y]*
          GPL[{L[1 - o + o^2]}, x]^2 - 9*GPL[{-x}, y]*
          GPL[{L[1 - o + o^2]}, x]^2 + (36*I)*Pi*GPL[{0, 1}, x] - 
         (18*I)*Pi*GPL[{0, L[1 - o + o^2]}, x] + (36*I)*Pi*
          GPL[{1, L[1 - o + o^2]}, x] - 72*GPL[{1}, x]*
          GPL[{1, L[1 - o + o^2]}, x] - (18*I)*Pi*GPL[{-x^(-1), -1}, y] + 
         36*GPL[{1}, x]*GPL[{-x^(-1), -1}, y] - 18*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x^(-1), -1}, y] - (18*I)*Pi*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 36*GPL[{1}, x]*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 18*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
         (18*I)*Pi*GPL[{-x, -1}, y] + 36*GPL[{1}, x]*GPL[{-x, -1}, y] - 
         18*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -1}, y] - 
         (18*I)*Pi*GPL[{-x, -((1 - x + x^2)/x)}, y] + 36*GPL[{1}, x]*
          GPL[{-x, -((1 - x + x^2)/x)}, y] - 18*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x, -((1 - x + x^2)/x)}, y] - 72*GPL[{0, 1, 1}, x] + 
         36*GPL[{0, 1, L[1 - o + o^2]}, x] + 36*GPL[{0, L[1 - o + o^2], 1}, 
           x] - 18*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
         72*GPL[{1, 1, L[1 - o + o^2]}, x] + 
         36*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
         18*GPL[{-x^(-1), -1, -1}, y] - 
         18*GPL[{-x^(-1), -1, -((1 - x + x^2)/x)}, y] - 
         18*GPL[{-x^(-1), -((1 - x + x^2)/x), -1}, y] - 
         18*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
         18*GPL[{-x, -1, -1}, y] - 18*GPL[{-x, -1, -((1 - x + x^2)/x)}, y] - 
         18*GPL[{-x, -((1 - x + x^2)/x), -1}, y] - 
         18*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
         243*Zeta[3]))/288)/eps + 
    (struct[1]*(-13440 + (5760*I)*Pi + 80*Pi^2 + (120*I)*Pi^3 + 9*Pi^4 + 
       5760*const["tt2nA", 463, 2, 0] - 7680*GPL[{-1}, y] + 
       (5760*I)*Pi*GPL[{-1}, y] + 200*Pi^2*GPL[{-1}, y] + 
       (1140*I)*Pi^3*GPL[{-1}, y] - 960*GPL[{-1}, y]^2 + 
       (2880*I)*Pi*GPL[{-1}, y]^2 + 690*Pi^2*GPL[{-1}, y]^2 + 
       640*GPL[{-1}, y]^3 + (480*I)*Pi*GPL[{-1}, y]^3 + 240*GPL[{-1}, y]^4 + 
       (60*I)*Pi^3*GPL[{0}, x] + 300*Pi^2*GPL[{-1}, y]*GPL[{0}, x] + 
       (1440*I)*Pi*GPL[{-1}, y]^2*GPL[{0}, x] + 480*GPL[{-1}, y]^3*
        GPL[{0}, x] - 11520*GPL[{1}, x] + 1200*Pi^2*GPL[{1}, x] + 
       (540*I)*Pi^3*GPL[{1}, x] - 11520*GPL[{-1}, y]*GPL[{1}, x] - 
       1200*Pi^2*GPL[{-1}, y]*GPL[{1}, x] - 5760*GPL[{-1}, y]^2*GPL[{1}, x] - 
       1920*GPL[{-1}, y]^3*GPL[{1}, x] - (7200*I)*Pi*GPL[{0}, x]*
        GPL[{1}, x] + 240*Pi^2*GPL[{0}, x]*GPL[{1}, x] - 
       (3600*I)*Pi*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x] - 
       2880*GPL[{-1}, y]^2*GPL[{0}, x]*GPL[{1}, x] + 4680*GPL[{0}, x]^2*
        GPL[{1}, x] + (540*I)*Pi*GPL[{0}, x]^2*GPL[{1}, x] + 
       2880*GPL[{-1}, y]*GPL[{0}, x]^2*GPL[{1}, x] - 
       1140*Pi^2*GPL[{1}, x]^2 + (1440*I)*Pi*GPL[{-1}, y]*GPL[{1}, x]^2 + 
       2880*GPL[{-1}, y]^2*GPL[{1}, x]^2 - 2160*GPL[{0}, x]*GPL[{1}, x]^2 - 
       (1080*I)*Pi*GPL[{0}, x]*GPL[{1}, x]^2 - 2160*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{1}, x]^2 - 540*GPL[{0}, x]^2*GPL[{1}, x]^2 + 
       1440*GPL[{1}, x]^3 + (480*I)*Pi*GPL[{1}, x]^3 + 
       480*GPL[{-1}, y]*GPL[{1}, x]^3 + 1440*GPL[{0}, x]*GPL[{1}, x]^3 - 
       960*GPL[{1}, x]^4 - 1440*Pi^2*GPL[{-x^(-1)}, y] - 
       (540*I)*Pi^3*GPL[{-x^(-1)}, y] + 1440*Pi^2*GPL[{-1}, x]*
        GPL[{-x^(-1)}, y] - (2160*I)*Pi*GPL[{-1}, y]*GPL[{-x^(-1)}, y] - 
       450*Pi^2*GPL[{-1}, y]*GPL[{-x^(-1)}, y] - 1080*GPL[{-1}, y]^2*
        GPL[{-x^(-1)}, y] - (180*I)*Pi*GPL[{-1}, y]^2*GPL[{-x^(-1)}, y] - 
       300*GPL[{-1}, y]^3*GPL[{-x^(-1)}, y] - 360*Pi^2*GPL[{0}, x]*
        GPL[{-x^(-1)}, y] - (1080*I)*Pi*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-x^(-1)}, y] - 540*GPL[{-1}, y]^2*GPL[{0}, x]*
        GPL[{-x^(-1)}, y] - 1080*GPL[{0}, x]^2*GPL[{-x^(-1)}, y] - 
       (540*I)*Pi*GPL[{0}, x]^2*GPL[{-x^(-1)}, y] + 1260*Pi^2*GPL[{1}, x]*
        GPL[{-x^(-1)}, y] + 4320*GPL[{-1}, y]*GPL[{1}, x]*GPL[{-x^(-1)}, y] + 
       1440*GPL[{-1}, y]^2*GPL[{1}, x]*GPL[{-x^(-1)}, y] + 
       2160*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y] + 
       (1080*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y] + 
       2160*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y] + 
       540*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 
       2160*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] - (720*I)*Pi*GPL[{1}, x]^2*
        GPL[{-x^(-1)}, y] - 2160*GPL[{-1}, y]*GPL[{1}, x]^2*
        GPL[{-x^(-1)}, y] - 1080*GPL[{0}, x]*GPL[{1}, x]^2*
        GPL[{-x^(-1)}, y] + 1200*GPL[{1}, x]^3*GPL[{-x^(-1)}, y] + 
       (180*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y]^2 - 180*GPL[{1}, x]^2*
        GPL[{-x^(-1)}, y]^2 - 1440*Pi^2*GPL[{-1}, x]*GPL[{-x}, y] - 
       (2160*I)*Pi*GPL[{-1}, y]*GPL[{-x}, y] - 450*Pi^2*GPL[{-1}, y]*
        GPL[{-x}, y] - 1080*GPL[{-1}, y]^2*GPL[{-x}, y] - 
       (180*I)*Pi*GPL[{-1}, y]^2*GPL[{-x}, y] - 300*GPL[{-1}, y]^3*
        GPL[{-x}, y] - (1080*I)*Pi*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x}, y] - 
       540*GPL[{-1}, y]^2*GPL[{0}, x]*GPL[{-x}, y] - 180*Pi^2*GPL[{1}, x]*
        GPL[{-x}, y] + 4320*GPL[{-1}, y]*GPL[{1}, x]*GPL[{-x}, y] + 
       1440*GPL[{-1}, y]^2*GPL[{1}, x]*GPL[{-x}, y] + 
       2160*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y] + (1080*I)*Pi*GPL[{0}, x]*
        GPL[{1}, x]*GPL[{-x}, y] + 2160*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x}, y] - 540*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-x}, y] - 
       2160*GPL[{1}, x]^2*GPL[{-x}, y] - (720*I)*Pi*GPL[{1}, x]^2*
        GPL[{-x}, y] - 2160*GPL[{-1}, y]*GPL[{1}, x]^2*GPL[{-x}, y] - 
       1080*GPL[{0}, x]*GPL[{1}, x]^2*GPL[{-x}, y] + 1200*GPL[{1}, x]^3*
        GPL[{-x}, y] + 1440*Pi^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] + 
       1080*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] + 
       (2520*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 
       2160*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 
       360*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] + 
       (180*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]^2 - 180*GPL[{1}, x]^2*
        GPL[{-x}, y]^2 + 5760*GPL[{-((1 - x + x^2)/x)}, y] + 
       120*Pi^2*GPL[{-((1 - x + x^2)/x)}, y] - (60*I)*Pi^3*
        GPL[{-((1 - x + x^2)/x)}, y] + 5760*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] + (5760*I)*Pi*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] + 1020*Pi^2*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] - (1440*I)*Pi*GPL[{-1}, y]^2*
        GPL[{-((1 - x + x^2)/x)}, y] + 480*GPL[{-1}, y]^3*
        GPL[{-((1 - x + x^2)/x)}, y] + (3600*I)*Pi*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] + 60*Pi^2*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] - 5760*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] + 1440*GPL[{-1}, y]^2*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] - 1800*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y] + (3600*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] - 1800*GPL[{0}, x]^2*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] + (1080*I)*Pi*GPL[{-1}, y]*
        GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       540*GPL[{-1}, y]^2*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       1080*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] + (1080*I)*Pi*GPL[{-1}, y]*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] - 540*GPL[{-1}, y]^2*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] - 1080*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       (2880*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^2 - 
       30*Pi^2*GPL[{-((1 - x + x^2)/x)}, y]^2 + 2880*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - (1440*I)*Pi*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + 2880*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - (900*I)*Pi*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + 1440*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + 450*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - 960*GPL[{-((1 - x + x^2)/x)}, y]^3 + 
       (480*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^3 - 480*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]^3 - 480*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^3 + 120*GPL[{-((1 - x + x^2)/x)}, y]^4 - 
       (2160*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x] + 
       2160*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x] - 
       (2160*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + 
       2160*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + 
       (1080*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] - 
       1080*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + 
       (2160*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] - 
       2160*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
       (1080*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x] - 1080*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
       (1080*I)*Pi*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x] - 1080*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] - 
       (540*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 + o^2]}, x] + 
       540*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 + o^2]}, x] + 
       5760*GPL[{L[1 - o + o^2]}, x] + 120*Pi^2*GPL[{L[1 - o + o^2]}, x] - 
       (60*I)*Pi^3*GPL[{L[1 - o + o^2]}, x] + 5760*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x] + 1020*Pi^2*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x] + 2880*GPL[{-1}, y]^2*GPL[{L[1 - o + o^2]}, 
         x] - (1440*I)*Pi*GPL[{-1}, y]^2*GPL[{L[1 - o + o^2]}, x] + 
       480*GPL[{-1}, y]^3*GPL[{L[1 - o + o^2]}, x] + (3600*I)*Pi*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x] + 60*Pi^2*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, 
         x] + (1800*I)*Pi*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] + 
       1440*GPL[{-1}, y]^2*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] - 
       1800*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, x] - 
       900*GPL[{-1}, y]*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, x] + 
       (3600*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x] - 
       1800*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x] + 
       (2160*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       810*Pi^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       2160*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (1080*I)*Pi*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       180*GPL[{-1}, y]^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       2160*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       1080*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x] - 540*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (2880*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       2160*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x] + 720*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (90*I)*Pi*GPL[{-x^(-1)}, y]^2*GPL[{L[1 - o + o^2]}, x] + 
       180*GPL[{1}, x]*GPL[{-x^(-1)}, y]^2*GPL[{L[1 - o + o^2]}, x] + 
       (2160*I)*Pi*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       810*Pi^2*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       2160*GPL[{-1}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (1080*I)*Pi*GPL[{-1}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       180*GPL[{-1}, y]^2*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       2160*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       1080*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       540*GPL[{0}, x]^2*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (2880*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       2160*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       720*GPL[{1}, x]^2*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (2340*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       1080*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, 
         x] + 2520*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] - (90*I)*Pi*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x] + 180*GPL[{1}, x]*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - (5760*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 60*Pi^2*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + 5760*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       1440*GPL[{-1}, y]^2*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + 5760*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{L[1 - o + o^2]}, x] - (1800*I)*Pi*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       900*GPL[{0}, x]^2*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, 
         x] - (1080*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + 1080*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       1080*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] - (1080*I)*Pi*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       1080*GPL[{-1}, y]*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + 1080*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       2880*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x] + 
       (1440*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x] - 
       1440*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - 1440*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x] + 
       480*GPL[{-((1 - x + x^2)/x)}, y]^3*GPL[{L[1 - o + o^2]}, x] + 
       (2160*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       (1080*I)*Pi*GPL[{-1}, y]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, 
         x] - 2160*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, 
         x] - 1080*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - (1080*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       1080*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - (1080*I)*Pi*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       1080*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - (1080*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       1080*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - (2880*I)*Pi*GPL[{L[1 - o + o^2]}, x]^2 - 
       30*Pi^2*GPL[{L[1 - o + o^2]}, x]^2 - (1440*I)*Pi*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 720*GPL[{-1}, y]^2*
        GPL[{L[1 - o + o^2]}, x]^2 + 2880*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]^2 - (900*I)*Pi*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]^2 + 1440*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]^2 + 450*GPL[{0}, x]^2*
        GPL[{L[1 - o + o^2]}, x]^2 + 1080*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + (1260*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 540*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 540*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 1440*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 45*GPL[{-x^(-1)}, y]^2*
        GPL[{L[1 - o + o^2]}, x]^2 + 1080*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + (1260*I)*Pi*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 540*GPL[{-1}, y]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 540*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 1440*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 1170*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 45*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x]^2 - 2880*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + (1440*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 1440*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^2 - 
       540*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 540*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       720*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x]^2 - 
       (540*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x]^2 - 
       960*GPL[{L[1 - o + o^2]}, x]^3 + (480*I)*Pi*GPL[{L[1 - o + o^2]}, x]^
         3 - 480*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]^3 - 
       480*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]^3 + 420*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^3 + 420*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^3 + 480*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]^3 + 120*GPL[{L[1 - o + o^2]}, x]^4 + 
       (2160*I)*Pi*GPL[{-1, -x^(-1)}, y] - 990*Pi^2*GPL[{-1, -x^(-1)}, y] + 
       1080*GPL[{-1}, y]*GPL[{-1, -x^(-1)}, y] + (180*I)*Pi*GPL[{-1}, y]*
        GPL[{-1, -x^(-1)}, y] + 300*GPL[{-1}, y]^2*GPL[{-1, -x^(-1)}, y] + 
       (1080*I)*Pi*GPL[{0}, x]*GPL[{-1, -x^(-1)}, y] + 
       540*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-1, -x^(-1)}, y] - 
       1080*GPL[{0}, x]^2*GPL[{-1, -x^(-1)}, y] - 4320*GPL[{1}, x]*
        GPL[{-1, -x^(-1)}, y] - (1440*I)*Pi*GPL[{1}, x]*
        GPL[{-1, -x^(-1)}, y] - 1440*GPL[{-1}, y]*GPL[{1}, x]*
        GPL[{-1, -x^(-1)}, y] + 1440*GPL[{1}, x]^2*GPL[{-1, -x^(-1)}, y] - 
       (1080*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1)}, y] + 
       540*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1)}, y] + 
       1080*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1)}, y] - 
       (1080*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       1080*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       2160*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       (720*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       180*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       1440*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       1080*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x^(-1)}, y] + 360*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-1, -x^(-1)}, y] + (2160*I)*Pi*GPL[{-1, -x}, y] + 
       450*Pi^2*GPL[{-1, -x}, y] + 1080*GPL[{-1}, y]*GPL[{-1, -x}, y] + 
       (180*I)*Pi*GPL[{-1}, y]*GPL[{-1, -x}, y] + 300*GPL[{-1}, y]^2*
        GPL[{-1, -x}, y] + (1080*I)*Pi*GPL[{0}, x]*GPL[{-1, -x}, y] + 
       540*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-1, -x}, y] - 
       4320*GPL[{1}, x]*GPL[{-1, -x}, y] - (1440*I)*Pi*GPL[{1}, x]*
        GPL[{-1, -x}, y] - 1440*GPL[{-1}, y]*GPL[{1}, x]*GPL[{-1, -x}, y] + 
       1440*GPL[{1}, x]^2*GPL[{-1, -x}, y] - (1080*I)*Pi*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x}, y] + 
       540*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x}, y] + 
       1080*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x}, y] - 
       (1080*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x}, y] + 
       1080*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x}, y] + 
       2160*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] + 
       (720*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] + 
       180*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] - 
       1440*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] - 
       1080*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x}, y] + 360*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-1, -x}, y] - 
       (5760*I)*Pi*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       5760*GPL[{-1}, y]*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       (2880*I)*Pi*GPL[{-1}, y]*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       1440*GPL[{-1}, y]^2*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       5760*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       (1800*I)*Pi*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       2880*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       900*GPL[{0}, x]^2*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       (2880*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -((1 - x + x^2)/x)}, 
         y] - 2880*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] - 2880*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       (1080*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, 
         y] - 5760*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, 
         y] - (2880*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] + 2880*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       2880*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] + 2880*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       1440*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       1440*Pi^2*GPL[{0, -1}, x] + (7200*I)*Pi*GPL[{0, 1}, x] + 
       180*Pi^2*GPL[{0, 1}, x] + (2160*I)*Pi*GPL[{-1}, y]*GPL[{0, 1}, x] - 
       7200*GPL[{0}, x]*GPL[{0, 1}, x] - (3600*I)*Pi*GPL[{0}, x]*
        GPL[{0, 1}, x] - 3600*GPL[{-1}, y]*GPL[{0}, x]*GPL[{0, 1}, x] + 
       1800*GPL[{0}, x]^2*GPL[{0, 1}, x] - (5040*I)*Pi*GPL[{1}, x]*
        GPL[{0, 1}, x] + 2160*GPL[{0}, x]*GPL[{1}, x]*GPL[{0, 1}, x] + 
       2160*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + (5760*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{0, 1}, x] - 4320*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] - 
       2160*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] - 
       2160*GPL[{-x}, y]*GPL[{0, 1}, x] - (720*I)*Pi*GPL[{-x}, y]*
        GPL[{0, 1}, x] + 2160*GPL[{0}, x]*GPL[{-x}, y]*GPL[{0, 1}, x] + 
       2160*GPL[{1}, x]*GPL[{-x}, y]*GPL[{0, 1}, x] - 2160*GPL[{-x^(-1)}, y]*
        GPL[{-x}, y]*GPL[{0, 1}, x] - (3600*I)*Pi*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{0, 1}, x] + 3600*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 1}, x] - (3600*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 1}, x] + 3600*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 1}, x] + 2160*GPL[{-1, -x^(-1)}, y]*GPL[{0, 1}, x] - 
       2160*GPL[{-1, -x}, y]*GPL[{0, 1}, x] + 2160*GPL[{0, 1}, x]^2 - 
       (2160*I)*Pi*GPL[{0, L[1 + o^2]}, x] - (1080*I)*Pi*GPL[{-1}, y]*
        GPL[{0, L[1 + o^2]}, x] + 2160*GPL[{0}, x]*GPL[{0, L[1 + o^2]}, x] + 
       1080*GPL[{-1}, y]*GPL[{0}, x]*GPL[{0, L[1 + o^2]}, x] - 
       2160*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       (3240*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       3240*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       2160*GPL[{-x}, y]*GPL[{0, L[1 + o^2]}, x] - (1080*I)*Pi*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2]}, x] + 1080*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2]}, x] + 1080*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2]}, x] + 2160*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 + o^2]}, x] + (1080*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 + o^2]}, x] - 1080*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{0, L[1 + o^2]}, x] + 1080*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       1080*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, 
         x] - 540*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{0, L[1 + o^2]}, x] + 
       2160*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] + 
       1080*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] - 
       1080*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, 
         x] - 1080*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - 1080*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] - 
       1080*GPL[{-1, -x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       1080*GPL[{-1, -x}, y]*GPL[{0, L[1 + o^2]}, x] + 
       1080*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       (1440*I)*Pi*GPL[{0, L[1 - o + o^2]}, x] - 
       810*Pi^2*GPL[{0, L[1 - o + o^2]}, x] + 1440*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + (1800*I)*Pi*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 720*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - 1440*GPL[{0}, x]^2*
        GPL[{0, L[1 - o + o^2]}, x] + (4680*I)*Pi*GPL[{1}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - 3240*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 2160*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - (5580*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 3240*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 2160*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + (900*I)*Pi*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 1080*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 2160*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + (720*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 720*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] - 
       1080*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 1080*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       540*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{0, L[1 - o + o^2]}, x] - 
       2160*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] + 
       (720*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       1080*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] - 720*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 1080*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] + 
       1080*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] + 1080*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 540*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{0, L[1 - o + o^2]}, x] + 1080*GPL[{-1, -x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 1080*GPL[{-1, -x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 1080*GPL[{-1, -((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 540*GPL[{0, L[1 - o + o^2]}, x]^2 + 
       (7200*I)*Pi*GPL[{1, L[1 - o + o^2]}, x] + 
       1620*Pi^2*GPL[{1, L[1 - o + o^2]}, x] + (2160*I)*Pi*GPL[{-1}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - 7200*GPL[{0}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - (3600*I)*Pi*GPL[{0}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - 3600*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + 2880*GPL[{0}, x]^2*
        GPL[{1, L[1 - o + o^2]}, x] + (5760*I)*Pi*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + 2880*GPL[{-1}, y]*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - 4320*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - 1440*GPL[{1}, x]^2*
        GPL[{1, L[1 - o + o^2]}, x] + (2520*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - 1080*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - 2880*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + (2520*I)*Pi*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - 1080*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - 2880*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - (3600*I)*Pi*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{1, L[1 - o + o^2]}, x] + 3600*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{1, L[1 - o + o^2]}, x] - 
       (3600*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{1, L[1 - o + o^2]}, x] + 
       3600*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{1, L[1 - o + o^2]}, 
         x] - 2160*GPL[{0, L[1 - o + o^2]}, x]*GPL[{1, L[1 - o + o^2]}, x] - 
       1440*Pi^2*GPL[{-x^(-1), -x}, y] - 1080*GPL[{0}, x]^2*
        GPL[{-x^(-1), -x}, y] + 4320*GPL[{0, 1}, x]*GPL[{-x^(-1), -x}, y] - 
       (2160*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 
       2160*GPL[{0}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 
       (1080*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 1080*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 
       2160*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 
       1080*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] + (2160*I)*Pi*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       810*Pi^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       2160*GPL[{-1}, y]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       360*GPL[{-1}, y]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       2160*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       540*GPL[{0}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (2880*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       2160*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       720*GPL[{1}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (1080*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 1080*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       1080*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - (2160*I)*Pi*
        GPL[{L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       2160*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 2160*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + (3600*I)*Pi*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       2160*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 2880*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       1800*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] - 2160*GPL[{0, L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] + 2160*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - (2160*I)*Pi*
        GPL[{-x, -((1 + x^2)/x)}, y] + 2160*GPL[{0}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + (1080*I)*Pi*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{-x, -((1 + x^2)/x)}, y] - 1080*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -((1 + x^2)/x)}, y] - 
       2160*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 + x^2)/x)}, y] + 
       1080*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + (2160*I)*Pi*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       810*Pi^2*GPL[{-x, -((1 - x + x^2)/x)}, y] - 2160*GPL[{-1}, y]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 360*GPL[{-1}, y]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 2160*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 540*GPL[{0}, x]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - (2880*I)*Pi*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 2160*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 720*GPL[{1}, x]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - (1080*I)*Pi*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       1080*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 1080*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       (2160*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       2160*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] + 2160*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] + (3600*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 2160*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       2880*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 1080*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       1800*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       2160*GPL[{0, L[1 + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       2160*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       (2160*I)*Pi*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       2160*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       (540*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       540*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       2160*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 540*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, 
         y] - (2160*I)*Pi*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       (1080*I)*Pi*GPL[{-1}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       2160*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       1080*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       2160*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (1080*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       1080*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 2160*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (1080*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       1080*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       1080*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + 2160*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + (1080*I)*Pi*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       1080*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 1080*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       1080*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       540*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + (540*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 1080*GPL[{-1, -x^(-1)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 1080*GPL[{-1, -x}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       1080*GPL[{-1, -((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       2160*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       2160*GPL[{-x, -((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       5760*GPL[{-1, -1, -((1 - x + x^2)/x)}, y] - 
       (5760*I)*Pi*GPL[{-1, -1, -((1 - x + x^2)/x)}, y] + 
       5760*GPL[{-1}, y]*GPL[{-1, -1, -((1 - x + x^2)/x)}, y] + 
       5760*GPL[{0}, x]*GPL[{-1, -1, -((1 - x + x^2)/x)}, y] + 
       2880*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -1, -((1 - x + x^2)/x)}, 
         y] - 5760*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -1, -((1 - x + x^2)/x)}, 
         y] - 2160*GPL[{-1, 0, -1}, y] + 2160*GPL[{-x^(-1)}, y]*
        GPL[{-1, 0, 0}, x] - 2160*GPL[{-x}, y]*GPL[{-1, 0, 0}, x] - 
       4320*GPL[{-x^(-1)}, y]*GPL[{-1, 0, 1}, x] + 4320*GPL[{-x}, y]*
        GPL[{-1, 0, 1}, x] + 1080*GPL[{-1, -x^(-1), -1}, y] - 
       (180*I)*Pi*GPL[{-1, -x^(-1), -1}, y] + 300*GPL[{-1}, y]*
        GPL[{-1, -x^(-1), -1}, y] - 540*GPL[{0}, x]*GPL[{-1, -x^(-1), -1}, 
         y] + 1440*GPL[{1}, x]*GPL[{-1, -x^(-1), -1}, y] + 
       540*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1), -1}, y] - 
       180*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1), -1}, y] - 
       (1080*I)*Pi*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] + 
       1080*GPL[{0}, x]*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] - 
       1080*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] + 
       2160*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       (1800*I)*Pi*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       360*GPL[{-1}, y]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{0}, x]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       1440*GPL[{1}, x]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1), 
          -((1 - x + x^2)/x)}, y] + 1800*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       1080*GPL[{-1, -x, -1}, y] - (180*I)*Pi*GPL[{-1, -x, -1}, y] + 
       300*GPL[{-1}, y]*GPL[{-1, -x, -1}, y] - 540*GPL[{0}, x]*
        GPL[{-1, -x, -1}, y] + 1440*GPL[{1}, x]*GPL[{-1, -x, -1}, y] + 
       540*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x, -1}, y] - 
       180*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x, -1}, y] - 
       (1080*I)*Pi*GPL[{-1, -x, -((1 + x^2)/x)}, y] + 
       1080*GPL[{0}, x]*GPL[{-1, -x, -((1 + x^2)/x)}, y] - 
       1080*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x, -((1 + x^2)/x)}, y] + 
       2160*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] + 
       (1800*I)*Pi*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] - 
       360*GPL[{-1}, y]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{0}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] - 
       1440*GPL[{1}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x, -((1 - x + x^2)/x)}, 
         y] + 1800*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, 
         y] + (1080*I)*Pi*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       1080*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       1080*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 5760*GPL[{-1, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (5760*I)*Pi*
        GPL[{-1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       5760*GPL[{-1}, y]*GPL[{-1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 5760*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 2880*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       5760*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 5040*GPL[{0, 0, 1}, x] + 
       (6480*I)*Pi*GPL[{0, 0, 1}, x] + 1440*GPL[{-1}, y]*GPL[{0, 0, 1}, x] - 
       3600*GPL[{0}, x]*GPL[{0, 0, 1}, x] - 4320*GPL[{1}, x]*
        GPL[{0, 0, 1}, x] + 9720*GPL[{-x^(-1)}, y]*GPL[{0, 0, 1}, x] - 
       3240*GPL[{-x}, y]*GPL[{0, 0, 1}, x] - 3600*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{0, 0, 1}, x] - 3600*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 0, 1}, x] - 4320*GPL[{0, 0, L[1 + o^2]}, x] - 
       (2160*I)*Pi*GPL[{0, 0, L[1 + o^2]}, x] - 2160*GPL[{-1}, y]*
        GPL[{0, 0, L[1 + o^2]}, x] + 6480*GPL[{-x^(-1)}, y]*
        GPL[{0, 0, L[1 + o^2]}, x] - 2160*GPL[{-x}, y]*
        GPL[{0, 0, L[1 + o^2]}, x] + 2160*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 0, L[1 + o^2]}, x] + 720*GPL[{0, 0, L[1 - o + o^2]}, x] - 
       (1620*I)*Pi*GPL[{0, 0, L[1 - o + o^2]}, x] + 360*GPL[{-1}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 2880*GPL[{0}, x]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 5400*GPL[{1}, x]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 6480*GPL[{-x^(-1)}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 1080*GPL[{-x}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 360*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 360*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + (10800*I)*Pi*GPL[{0, 1, 1}, x] + 
       2880*GPL[{-1}, y]*GPL[{0, 1, 1}, x] - 6480*GPL[{0}, x]*
        GPL[{0, 1, 1}, x] + 5760*GPL[{1}, x]*GPL[{0, 1, 1}, x] - 
       720*GPL[{-x^(-1)}, y]*GPL[{0, 1, 1}, x] - 5040*GPL[{-x}, y]*
        GPL[{0, 1, 1}, x] + 7200*GPL[{0, 1, L[1 - o + o^2]}, x] + 
       (2160*I)*Pi*GPL[{0, 1, L[1 - o + o^2]}, x] + 2160*GPL[{-1}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 5040*GPL[{0}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 5040*GPL[{1}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 5760*GPL[{-x^(-1)}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 720*GPL[{-x}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 3600*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 3600*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 
       4320*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       2160*GPL[{-1}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       4320*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       2160*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, 
         x] - (7560*I)*Pi*GPL[{0, L[1 - o + o^2], 1}, x] - 
       1440*GPL[{-1}, y]*GPL[{0, L[1 - o + o^2], 1}, x] + 
       5400*GPL[{0}, x]*GPL[{0, L[1 - o + o^2], 1}, x] - 
       2880*GPL[{1}, x]*GPL[{0, L[1 - o + o^2], 1}, x] + 
       4680*GPL[{-x^(-1)}, y]*GPL[{0, L[1 - o + o^2], 1}, x] - 
       1800*GPL[{-x}, y]*GPL[{0, L[1 - o + o^2], 1}, x] + 
       720*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       1080*GPL[{-1}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       1440*GPL[{0}, x]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       6840*GPL[{1}, x]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       6660*GPL[{-x^(-1)}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       180*GPL[{-x}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       360*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2], 
          L[1 - o + o^2]}, x] - 360*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       (2160*I)*Pi*GPL[{1, 0, L[1 + o^2]}, x] - (10800*I)*Pi*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 2880*GPL[{-1}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 6480*GPL[{0}, x]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 8640*GPL[{1}, x]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 2880*GPL[{-x^(-1)}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 2880*GPL[{-x}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + (2160*I)*Pi*
        GPL[{1, L[1 - o + o^2], L[1 + o^2]}, x] + 
       7200*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       (2160*I)*Pi*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       2160*GPL[{-1}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       5040*GPL[{0}, x]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       5760*GPL[{1}, x]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       2520*GPL[{-x^(-1)}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       2520*GPL[{-x}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       3600*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{1, L[1 - o + o^2], 
          L[1 - o + o^2]}, x] - 3600*GPL[{L[1 - o + o^2]}, x]*
        GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       (180*I)*Pi*GPL[{-x^(-1), -x^(-1), -1}, y] + 360*GPL[{1}, x]*
        GPL[{-x^(-1), -x^(-1), -1}, y] - 180*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -x^(-1), -1}, y] - (180*I)*Pi*
        GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x)}, y] + 
       360*GPL[{1}, x]*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x)}, y] - 
       180*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x^(-1), 
          -((1 - x + x^2)/x)}, y] - (180*I)*Pi*GPL[{-x^(-1), -x, -1}, y] + 
       1080*GPL[{0}, x]*GPL[{-x^(-1), -x, -1}, y] - 1800*GPL[{1}, x]*
        GPL[{-x^(-1), -x, -1}, y] - 180*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -x, -1}, y] + (1080*I)*Pi*
        GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] - 1080*GPL[{0}, x]*
        GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] + 1080*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] - (2340*I)*Pi*
        GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] + 1080*GPL[{0}, x]*
        GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] + 2520*GPL[{1}, x]*
        GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] - 
       2340*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, 
         y] - 2160*GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       (1080*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       1080*GPL[{0}, x]*GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 1080*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (2160*I)*Pi*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       2160*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 + x^2)/x)}, 
         y] - 2160*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + 2160*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + (4680*I)*Pi*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{-1}, y]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 3240*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       2880*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 1080*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       4680*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (180*I)*Pi*GPL[{-x, -x^(-1), -1}, y] + 
       1080*GPL[{0}, x]*GPL[{-x, -x^(-1), -1}, y] - 1800*GPL[{1}, x]*
        GPL[{-x, -x^(-1), -1}, y] - 180*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -x^(-1), -1}, y] + (1080*I)*Pi*
        GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] - 1080*GPL[{0}, x]*
        GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] + 1080*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] - (2340*I)*Pi*
        GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] + 1080*GPL[{0}, x]*
        GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] + 2520*GPL[{1}, x]*
        GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       2340*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, 
         y] - (180*I)*Pi*GPL[{-x, -x, -1}, y] + 360*GPL[{1}, x]*
        GPL[{-x, -x, -1}, y] - 180*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -x, -1}, y] - (180*I)*Pi*GPL[{-x, -x, -((1 - x + x^2)/x)}, 
         y] + 360*GPL[{1}, x]*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] - 
       180*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] - 
       2160*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       (1080*I)*Pi*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       1080*GPL[{0}, x]*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (2160*I)*Pi*
        GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       2160*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       2160*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + 2160*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + (4680*I)*Pi*
        GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{-1}, y]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 3240*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 2880*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 4680*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       2160*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + (540*I)*Pi*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 540*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       540*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + (1080*I)*Pi*
        GPL[{L[1 - o + o^2], 0, L[1 + o^2]}, x] + 
       2160*GPL[{L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       (540*I)*Pi*GPL[{L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       1080*GPL[{-1}, y]*GPL[{L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, 
         x] - 1080*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2], L[1 + o^2], 
          L[1 - o + o^2]}, x] - 1080*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       1080*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2], L[1 + o^2], 
          L[1 - o + o^2]}, x] - 8640*GPL[{-1, -1, -1, -((1 - x + x^2)/x)}, 
         y] - 3240*GPL[{-1, -1, 0, -1}, y] - 
       8640*GPL[{-1, -1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       1920*GPL[{-1, -x^(-1), -1, -1}, y] - 
       720*GPL[{-1, -x^(-1), -1, -((1 - x + x^2)/x)}, y] + 
       1080*GPL[{-1, -x^(-1), 0, -1}, y] - 
       1080*GPL[{-1, -x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       720*GPL[{-1, -x^(-1), -((1 - x + x^2)/x), -1}, y] + 
       2880*GPL[{-1, -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       1920*GPL[{-1, -x, -1, -1}, y] - 
       720*GPL[{-1, -x, -1, -((1 - x + x^2)/x)}, y] + 
       1080*GPL[{-1, -x, 0, -1}, y] - 1080*GPL[{-1, -x, -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 720*GPL[{-1, -x, -((1 - x + x^2)/x), -1}, 
         y] + 2880*GPL[{-1, -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       1080*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 8640*GPL[{-1, -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 2160*GPL[{0, -1, 0, 0}, x] + 
       4320*GPL[{0, -1, 0, 1}, x] - 1440*GPL[{0, 0, 1, 0}, x] + 
       1440*GPL[{0, 0, 1, 1}, x] + 5760*GPL[{0, 0, 1, L[1 - o + o^2]}, x] + 
       2160*GPL[{0, 0, L[1 + o^2], 0}, x] - 
       2160*GPL[{0, 0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       720*GPL[{0, 0, L[1 - o + o^2], 0}, x] - 
       9360*GPL[{0, 0, L[1 - o + o^2], 1}, x] - 
       1260*GPL[{0, 0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       2160*GPL[{0, 1, 0, L[1 - o + o^2]}, x] - 14400*GPL[{0, 1, 1, 1}, x] + 
       10800*GPL[{0, 1, 1, L[1 - o + o^2]}, x] + 
       10800*GPL[{0, 1, L[1 - o + o^2], 1}, x] + 
       5760*GPL[{0, 1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       7200*GPL[{0, L[1 - o + o^2], 1, 1}, x] - 
       7560*GPL[{0, L[1 - o + o^2], 1, L[1 - o + o^2]}, x] - 
       9720*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], 1}, x] + 
       360*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       2160*GPL[{1, 0, L[1 + o^2], 0}, x] - 
       2160*GPL[{1, 0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       14400*GPL[{1, 1, 1, L[1 - o + o^2]}, x] - 
       10800*GPL[{1, 1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       2160*GPL[{1, L[1 - o + o^2], L[1 + o^2], 0}, x] + 
       2160*GPL[{1, L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       5760*GPL[{1, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       1080*GPL[{-x^(-1), -1, 0, -1}, y] - 
       180*GPL[{-x^(-1), -x^(-1), -1, -1}, y] - 
       180*GPL[{-x^(-1), -x^(-1), -1, -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x), -1}, y] - 
       180*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 1980*GPL[{-x^(-1), -x, -1, -1}, y] - 
       180*GPL[{-x^(-1), -x, -1, -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{-x^(-1), -x, 0, -1}, y] + 
       1080*GPL[{-x^(-1), -x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-x^(-1), -x, -((1 - x + x^2)/x), -1}, y] - 
       2340*GPL[{-x^(-1), -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 5760*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       1080*GPL[{-x, -1, 0, -1}, y] + 1980*GPL[{-x, -x^(-1), -1, -1}, y] - 
       180*GPL[{-x, -x^(-1), -1, -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{-x, -x^(-1), 0, -1}, y] + 
       1080*GPL[{-x, -x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-x, -x^(-1), -((1 - x + x^2)/x), -1}, y] - 
       2340*GPL[{-x, -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-x, -x, -1, -1}, y] - 
       180*GPL[{-x, -x, -1, -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-x, -x, -((1 - x + x^2)/x), -1}, y] - 
       180*GPL[{-x, -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 5760*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 1080*GPL[{-((1 - x + x^2)/x), -1, 0, -1}, 
         y] + 1080*GPL[{-((1 - x + x^2)/x), -x^(-1), 0, -1}, y] + 
       1080*GPL[{-((1 - x + x^2)/x), -x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 1080*GPL[{-((1 - x + x^2)/x), -x, 0, -1}, 
         y] + 1080*GPL[{-((1 - x + x^2)/x), -x, -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 1080*GPL[{-((1 - x + x^2)/x), 
          -((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{L[1 - o + o^2], 0, L[1 + o^2], 0}, x] + 
       1080*GPL[{L[1 - o + o^2], 0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       1080*GPL[{L[1 - o + o^2], L[1 - o + o^2], L[1 + o^2], 0}, x] - 
       1080*GPL[{L[1 - o + o^2], L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, 
         x] + 480*Zeta[3] - (8760*I)*Pi*Zeta[3] + 3600*GPL[{-1}, y]*Zeta[3] - 
       720*GPL[{0}, x]*Zeta[3] + 7560*GPL[{1}, x]*Zeta[3] + 
       3240*GPL[{-x^(-1)}, y]*Zeta[3] - 4680*GPL[{-((1 - x + x^2)/x)}, y]*
        Zeta[3] - 4680*GPL[{L[1 - o + o^2]}, x]*Zeta[3]))/2880 - 
    (struct[(x*(1 + y))/(-1 + x)^2]*((-3360*I)*Pi + 240*Pi^2 + (250*I)*Pi^3 - 
       24*Pi^4 + 3360*GPL[{-1}, y] - 560*Pi^2*GPL[{-1}, y] - 
       (300*I)*Pi^3*GPL[{-1}, y] + 240*GPL[{-1}, y]^2 - 
       45*Pi^2*GPL[{-1}, y]^2 - 400*GPL[{-1}, y]^3 - 
       (240*I)*Pi*GPL[{-1}, y]^3 - 30*GPL[{-1}, y]^4 + 3360*GPL[{0}, x] + 
       (1920*I)*Pi*GPL[{0}, x] - 620*Pi^2*GPL[{0}, x] - 
       (30*I)*Pi^3*GPL[{0}, x] - 1440*GPL[{-1}, y]*GPL[{0}, x] - 
       60*Pi^2*GPL[{-1}, y]*GPL[{0}, x] - 720*GPL[{-1}, y]^2*GPL[{0}, x] - 
       (360*I)*Pi*GPL[{-1}, y]^2*GPL[{0}, x] - 1680*GPL[{0}, x]^2 - 
       (510*I)*Pi*GPL[{0}, x]^2 - 105*Pi^2*GPL[{0}, x]^2 + 
       320*GPL[{0}, x]^3 + 30*GPL[{0}, x]^4 - (2880*I)*Pi*GPL[{1}, x] + 
       360*Pi^2*GPL[{1}, x] - (540*I)*Pi^3*GPL[{1}, x] + 
       2880*GPL[{-1}, y]*GPL[{1}, x] + 300*Pi^2*GPL[{-1}, y]*GPL[{1}, x] + 
       1440*GPL[{-1}, y]^2*GPL[{1}, x] + 480*GPL[{-1}, y]^3*GPL[{1}, x] + 
       2880*GPL[{0}, x]*GPL[{1}, x] + (1800*I)*Pi*GPL[{0}, x]*GPL[{1}, x] + 
       300*Pi^2*GPL[{0}, x]*GPL[{1}, x] + (1800*I)*Pi*GPL[{-1}, y]*
        GPL[{0}, x]*GPL[{1}, x] + 720*GPL[{-1}, y]^2*GPL[{0}, x]*
        GPL[{1}, x] - 1440*GPL[{0}, x]^2*GPL[{1}, x] - 
       1170*GPL[{-1}, y]*GPL[{0}, x]^2*GPL[{1}, x] - 240*GPL[{0}, x]^3*
        GPL[{1}, x] - (1080*I)*Pi*GPL[{1}, x]^2 - (360*I)*Pi*GPL[{-1}, y]*
        GPL[{1}, x]^2 - 720*GPL[{-1}, y]^2*GPL[{1}, x]^2 + 
       1080*GPL[{0}, x]*GPL[{1}, x]^2 - (720*I)*Pi*GPL[{0}, x]*
        GPL[{1}, x]^2 + 540*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x]^2 + 
       720*GPL[{0}, x]^2*GPL[{1}, x]^2 + (480*I)*Pi*GPL[{1}, x]^3 - 
       120*GPL[{-1}, y]*GPL[{1}, x]^3 - 480*GPL[{0}, x]*GPL[{1}, x]^3 + 
       720*Pi^2*GPL[{-x^(-1)}, y] + (270*I)*Pi^3*GPL[{-x^(-1)}, y] - 
       720*Pi^2*GPL[{-1}, x]*GPL[{-x^(-1)}, y] + 180*Pi^2*GPL[{-1}, y]*
        GPL[{-x^(-1)}, y] + 540*GPL[{-1}, y]^2*GPL[{-x^(-1)}, y] + 
       (180*I)*Pi*GPL[{-1}, y]^2*GPL[{-x^(-1)}, y] + 180*GPL[{-1}, y]^3*
        GPL[{-x^(-1)}, y] + 180*Pi^2*GPL[{0}, x]*GPL[{-x^(-1)}, y] + 
       540*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x^(-1)}, y] + 
       (360*I)*Pi*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x^(-1)}, y] + 
       180*GPL[{-1}, y]^2*GPL[{0}, x]*GPL[{-x^(-1)}, y] + 
       540*GPL[{0}, x]^2*GPL[{-x^(-1)}, y] + (270*I)*Pi*GPL[{0}, x]^2*
        GPL[{-x^(-1)}, y] + (1080*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 
       540*Pi^2*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 1080*GPL[{-1}, y]*GPL[{1}, x]*
        GPL[{-x^(-1)}, y] - 720*GPL[{-1}, y]^2*GPL[{1}, x]*
        GPL[{-x^(-1)}, y] - 1080*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 
       (180*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 
       720*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 
       270*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 
       (180*I)*Pi*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] + 720*GPL[{-1}, y]*
        GPL[{1}, x]^2*GPL[{-x^(-1)}, y] + 180*GPL[{0}, x]*GPL[{1}, x]^2*
        GPL[{-x^(-1)}, y] + 720*Pi^2*GPL[{-1}, x]*GPL[{-x}, y] + 
       180*Pi^2*GPL[{-1}, y]*GPL[{-x}, y] + 540*GPL[{-1}, y]^2*GPL[{-x}, y] + 
       (180*I)*Pi*GPL[{-1}, y]^2*GPL[{-x}, y] + 180*GPL[{-1}, y]^3*
        GPL[{-x}, y] + 540*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x}, y] + 
       (360*I)*Pi*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x}, y] + 
       180*GPL[{-1}, y]^2*GPL[{0}, x]*GPL[{-x}, y] + (1080*I)*Pi*GPL[{1}, x]*
        GPL[{-x}, y] + 180*Pi^2*GPL[{1}, x]*GPL[{-x}, y] - 
       1080*GPL[{-1}, y]*GPL[{1}, x]*GPL[{-x}, y] - 720*GPL[{-1}, y]^2*
        GPL[{1}, x]*GPL[{-x}, y] - 1080*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x}, y] - (180*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y] - 
       720*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y] + 
       270*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-x}, y] - (180*I)*Pi*GPL[{1}, x]^2*
        GPL[{-x}, y] + 720*GPL[{-1}, y]*GPL[{1}, x]^2*GPL[{-x}, y] + 
       180*GPL[{0}, x]*GPL[{1}, x]^2*GPL[{-x}, y] - 
       720*Pi^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 540*GPL[{0}, x]^2*
        GPL[{-x^(-1)}, y]*GPL[{-x}, y] - (1080*I)*Pi*GPL[{1}, x]*
        GPL[{-x^(-1)}, y]*GPL[{-x}, y] + 1080*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 3360*GPL[{-((1 - x + x^2)/x)}, y] - 
       (480*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y] - 
       280*Pi^2*GPL[{-((1 - x + x^2)/x)}, y] + (30*I)*Pi^3*
        GPL[{-((1 - x + x^2)/x)}, y] - 270*Pi^2*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] + (360*I)*Pi*GPL[{-1}, y]^2*
        GPL[{-((1 - x + x^2)/x)}, y] - 240*GPL[{-1}, y]^3*
        GPL[{-((1 - x + x^2)/x)}, y] + 1920*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] + (120*I)*Pi*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] - 120*Pi^2*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] - 360*GPL[{-1}, y]^2*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] - 780*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y] - (270*I)*Pi*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y] - 2880*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] - (2880*I)*Pi*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] + 60*Pi^2*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] + 2880*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] - (1440*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] + 1170*GPL[{0}, x]^2*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] + (720*I)*Pi*GPL[{1}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y] - 900*GPL[{0}, x]*GPL[{1}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y] + 120*GPL[{1}, x]^3*
        GPL[{-((1 - x + x^2)/x)}, y] + 360*Pi^2*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] - (360*I)*Pi*GPL[{-1}, y]*
        GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y] + 
       360*GPL[{-1}, y]^2*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y] + 
       540*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] + 270*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] + (720*I)*Pi*GPL[{1}, x]*
        GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       360*GPL[{-1}, y]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] - 540*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       180*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       (360*I)*Pi*GPL[{-1}, y]*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y] + 
       360*GPL[{-1}, y]^2*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y] + 
       540*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, 
         y] + (720*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, 
         y] - 360*GPL[{-1}, y]*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] - 540*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 180*GPL[{1}, x]^2*
        GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       240*GPL[{-((1 - x + x^2)/x)}, y]^2 + (1200*I)*Pi*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - 225*Pi^2*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + (720*I)*Pi*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - 180*GPL[{-1}, y]^2*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - 480*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + (630*I)*Pi*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - 720*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - 495*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - 1440*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - (1440*I)*Pi*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + 720*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + 720*GPL[{1}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + 400*GPL[{-((1 - x + x^2)/x)}, y]^3 + 
       (120*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^3 + 240*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]^3 + 120*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^3 - 480*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^3 + 30*GPL[{-((1 - x + x^2)/x)}, y]^4 + 
       (540*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x] - 
       540*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x] + 
       (540*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] - 
       540*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] - 
       (540*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + 
       540*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] - 
       (1080*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
       1080*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] - 
       (270*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 + o^2]}, x] + 
       270*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 + o^2]}, x] - 
       3360*GPL[{L[1 - o + o^2]}, x] - (480*I)*Pi*GPL[{L[1 - o + o^2]}, x] - 
       280*Pi^2*GPL[{L[1 - o + o^2]}, x] + (30*I)*Pi^3*GPL[{L[1 - o + o^2]}, 
         x] - 270*Pi^2*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (360*I)*Pi*GPL[{-1}, y]^2*GPL[{L[1 - o + o^2]}, x] - 
       240*GPL[{-1}, y]^3*GPL[{L[1 - o + o^2]}, x] + 
       1920*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] + (120*I)*Pi*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x] - 120*Pi^2*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x] - (900*I)*Pi*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x] - 360*GPL[{-1}, y]^2*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x] - 780*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, 
         x] - (270*I)*Pi*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, x] + 
       450*GPL[{-1}, y]*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, x] - 
       2880*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x] - (2880*I)*Pi*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x] + 60*Pi^2*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, 
         x] + 2880*GPL[{0}, x]*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x] - 
       (1440*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x] + 
       1170*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x] + 
       (720*I)*Pi*GPL[{1}, x]^2*GPL[{L[1 - o + o^2]}, x] - 
       900*GPL[{0}, x]*GPL[{1}, x]^2*GPL[{L[1 - o + o^2]}, x] + 
       120*GPL[{1}, x]^3*GPL[{L[1 - o + o^2]}, x] - 
       (1080*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       360*Pi^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (360*I)*Pi*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       180*GPL[{-1}, y]^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       540*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (180*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       360*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x] + 270*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       1080*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (1440*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       720*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x] - 720*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (1080*I)*Pi*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       360*Pi^2*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (360*I)*Pi*GPL[{-1}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       180*GPL[{-1}, y]^2*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       540*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (180*I)*Pi*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       360*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       270*GPL[{0}, x]^2*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       1080*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (1440*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       720*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       720*GPL[{1}, x]^2*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (1080*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       540*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, 
         x] - 1080*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] - 480*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + (2400*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 450*Pi^2*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + 360*GPL[{-1}, y]^2*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       960*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, 
         x] + (1260*I)*Pi*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 990*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       2880*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, 
         x] - (2880*I)*Pi*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + 1440*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       1440*GPL[{1}, x]^2*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, 
         x] - (360*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 360*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       720*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] - (360*I)*Pi*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       360*GPL[{-1}, y]*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + 720*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       1200*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x] + 
       (360*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x] + 
       720*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, 
         x] + 360*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - 1440*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x] + 
       120*GPL[{-((1 - x + x^2)/x)}, y]^3*GPL[{L[1 - o + o^2]}, x] - 
       (1080*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
       (540*I)*Pi*GPL[{-1}, y]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, 
         x] + 1080*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, 
         x] + 540*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + (540*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
       540*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + (540*I)*Pi*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
       540*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - (540*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       540*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - 240*GPL[{L[1 - o + o^2]}, x]^2 + 
       (1200*I)*Pi*GPL[{L[1 - o + o^2]}, x]^2 - 
       225*Pi^2*GPL[{L[1 - o + o^2]}, x]^2 + (720*I)*Pi*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 180*GPL[{-1}, y]^2*
        GPL[{L[1 - o + o^2]}, x]^2 - 480*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]^
         2 + (630*I)*Pi*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]^2 - 
       720*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]^2 - 
       495*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, x]^2 - 
       1440*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]^2 - (1440*I)*Pi*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x]^2 + 720*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x]^2 + 720*GPL[{1}, x]^2*
        GPL[{L[1 - o + o^2]}, x]^2 - 540*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - (540*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 180*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 180*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 720*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 540*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - (540*I)*Pi*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 180*GPL[{-1}, y]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 180*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 720*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 540*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 1200*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + (360*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 360*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^2 - 
       1440*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^
         2 - 180*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 180*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       180*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x]^2 - 
       (270*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x]^2 + 
       270*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x]^2 + 
       400*GPL[{L[1 - o + o^2]}, x]^3 + (120*I)*Pi*GPL[{L[1 - o + o^2]}, x]^
         3 + 240*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]^3 + 
       120*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]^3 - 480*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x]^3 - 180*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^3 - 180*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^3 + 120*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]^3 + 30*GPL[{L[1 - o + o^2]}, x]^4 + 
       180*Pi^2*GPL[{-1, -x^(-1)}, y] - 540*GPL[{-1}, y]*
        GPL[{-1, -x^(-1)}, y] - (180*I)*Pi*GPL[{-1}, y]*
        GPL[{-1, -x^(-1)}, y] - 180*GPL[{-1}, y]^2*GPL[{-1, -x^(-1)}, y] - 
       540*GPL[{0}, x]*GPL[{-1, -x^(-1)}, y] - (360*I)*Pi*GPL[{0}, x]*
        GPL[{-1, -x^(-1)}, y] - 180*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-1, -x^(-1)}, y] + 270*GPL[{0}, x]^2*GPL[{-1, -x^(-1)}, y] + 
       1080*GPL[{1}, x]*GPL[{-1, -x^(-1)}, y] + (360*I)*Pi*GPL[{1}, x]*
        GPL[{-1, -x^(-1)}, y] + 720*GPL[{-1}, y]*GPL[{1}, x]*
        GPL[{-1, -x^(-1)}, y] + 180*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-1, -x^(-1)}, y] - 540*GPL[{1}, x]^2*GPL[{-1, -x^(-1)}, y] + 
       (360*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1)}, y] - 
       360*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1)}, y] - 
       540*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1)}, y] + 
       360*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1)}, y] + 
       (540*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       540*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       (360*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       180*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       180*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       360*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       360*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x^(-1)}, y] - 180*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-1, -x^(-1)}, y] - 180*Pi^2*GPL[{-1, -x}, y] - 
       540*GPL[{-1}, y]*GPL[{-1, -x}, y] - (180*I)*Pi*GPL[{-1}, y]*
        GPL[{-1, -x}, y] - 180*GPL[{-1}, y]^2*GPL[{-1, -x}, y] - 
       540*GPL[{0}, x]*GPL[{-1, -x}, y] - (360*I)*Pi*GPL[{0}, x]*
        GPL[{-1, -x}, y] - 180*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-1, -x}, y] + 
       1080*GPL[{1}, x]*GPL[{-1, -x}, y] + (360*I)*Pi*GPL[{1}, x]*
        GPL[{-1, -x}, y] + 720*GPL[{-1}, y]*GPL[{1}, x]*GPL[{-1, -x}, y] + 
       180*GPL[{0}, x]*GPL[{1}, x]*GPL[{-1, -x}, y] - 
       540*GPL[{1}, x]^2*GPL[{-1, -x}, y] + (360*I)*Pi*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x}, y] - 
       360*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x}, y] - 
       540*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x}, y] + 
       360*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x}, y] + 
       (540*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x}, y] - 
       540*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x}, y] - 
       (360*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] - 
       180*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] + 
       180*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] + 
       360*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] + 
       360*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x}, y] - 180*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-1, -x}, y] - 
       (1440*I)*Pi*GPL[{-1}, y]*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       720*GPL[{-1}, y]^2*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       (900*I)*Pi*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       1440*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       450*GPL[{0}, x]^2*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       (1440*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -((1 - x + x^2)/x)}, 
         y] + 1440*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] + 1440*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       (540*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       540*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, 
         y] + (1440*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] - 1440*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       1440*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] - 1440*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       720*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       1440*Pi^2*GPL[{0, -1}, x] + (2160*I)*Pi*GPL[{0, 1}, x] + 
       360*Pi^2*GPL[{0, 1}, x] - (1440*I)*Pi*GPL[{-1}, y]*GPL[{0, 1}, x] - 
       1080*GPL[{0}, x]*GPL[{0, 1}, x] + (2160*I)*Pi*GPL[{0}, x]*
        GPL[{0, 1}, x] + 1800*GPL[{-1}, y]*GPL[{0}, x]*GPL[{0, 1}, x] - 
       630*GPL[{0}, x]^2*GPL[{0, 1}, x] - 1080*GPL[{-x^(-1)}, y]*
        GPL[{0, 1}, x] - (2700*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 
       2160*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 
       1080*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 
       1080*GPL[{-x}, y]*GPL[{0, 1}, x] + (540*I)*Pi*GPL[{-x}, y]*
        GPL[{0, 1}, x] - 1080*GPL[{0}, x]*GPL[{-x}, y]*GPL[{0, 1}, x] - 
       1080*GPL[{1}, x]*GPL[{-x}, y]*GPL[{0, 1}, x] + 1080*GPL[{-x^(-1)}, y]*
        GPL[{-x}, y]*GPL[{0, 1}, x] + (3600*I)*Pi*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{0, 1}, x] - 2880*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 1}, x] - 540*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 1}, x] + 540*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 1}, x] + (3600*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 1}, x] - 2880*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 1}, x] - 540*GPL[{-1, -x^(-1)}, y]*GPL[{0, 1}, x] + 
       540*GPL[{-1, -x}, y]*GPL[{0, 1}, x] - 1080*GPL[{0, 1}, x]^2 + 
       (1080*I)*Pi*GPL[{0, L[1 + o^2]}, x] + (540*I)*Pi*GPL[{-1}, y]*
        GPL[{0, L[1 + o^2]}, x] - 1080*GPL[{0}, x]*GPL[{0, L[1 + o^2]}, x] - 
       540*GPL[{-1}, y]*GPL[{0}, x]*GPL[{0, L[1 + o^2]}, x] + 
       540*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       (1620*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       1620*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       540*GPL[{-x}, y]*GPL[{0, L[1 + o^2]}, x] + (540*I)*Pi*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2]}, x] - 540*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2]}, x] - 540*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2]}, x] - 1080*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 + o^2]}, x] + (540*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 + o^2]}, x] - 540*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{0, L[1 + o^2]}, x] - 270*GPL[{-((1 - x + x^2)/x)}, y]^2*
        GPL[{0, L[1 + o^2]}, x] - 1080*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] + (540*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - 540*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - 540*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] + 540*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] + 
       540*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] - 
       540*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - 270*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{0, L[1 + o^2]}, x] + 540*GPL[{-1, -x^(-1)}, y]*
        GPL[{0, L[1 + o^2]}, x] + 540*GPL[{-1, -x}, y]*GPL[{0, L[1 + o^2]}, 
         x] - 540*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       (2160*I)*Pi*GPL[{0, L[1 - o + o^2]}, x] + 
       720*Pi^2*GPL[{0, L[1 - o + o^2]}, x] + (180*I)*Pi*GPL[{-1}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 1620*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - (1080*I)*Pi*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - 360*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 990*GPL[{0}, x]^2*
        GPL[{0, L[1 - o + o^2]}, x] - 540*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + (2700*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 1620*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 540*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - (540*I)*Pi*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 540*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 1080*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - (2340*I)*Pi*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{0, L[1 - o + o^2]}, x] + 1980*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       270*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{0, L[1 - o + o^2]}, x] + 
       1080*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       (2340*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] + 
       540*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] + 1980*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - 540*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       540*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] + 540*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 270*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{0, L[1 - o + o^2]}, x] - 540*GPL[{-1, -x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 540*GPL[{-1, -x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 540*GPL[{-1, -((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 1620*GPL[{0, 1}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + (2160*I)*Pi*GPL[{1, L[1 - o + o^2]}, 
         x] - 360*Pi^2*GPL[{1, L[1 - o + o^2]}, x] - (1440*I)*Pi*GPL[{-1}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - 1080*GPL[{0}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + (2160*I)*Pi*GPL[{0}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + 1800*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - 1170*GPL[{0}, x]^2*
        GPL[{1, L[1 - o + o^2]}, x] - 2160*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - (1440*I)*Pi*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - 720*GPL[{-1}, y]*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + 360*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + 1080*GPL[{1}, x]^2*
        GPL[{1, L[1 - o + o^2]}, x] - (1080*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 540*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 1080*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - (1080*I)*Pi*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 540*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 1080*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + (3600*I)*Pi*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{1, L[1 - o + o^2]}, x] - 2880*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{1, L[1 - o + o^2]}, x] - 
       1440*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{1, L[1 - o + o^2]}, 
         x] + (3600*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{1, L[1 - o + o^2]}, 
         x] - 2880*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - 1440*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{1, L[1 - o + o^2]}, x] + 720*Pi^2*GPL[{-x^(-1), -x}, y] + 
       540*GPL[{0}, x]^2*GPL[{-x^(-1), -x}, y] - 2160*GPL[{0, 1}, x]*
        GPL[{-x^(-1), -x}, y] + (540*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x)}, 
         y] - 540*GPL[{0}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 
       540*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 
       (1080*I)*Pi*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-1}, y]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       540*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (180*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       1080*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (720*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       360*GPL[{-1}, y]*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       180*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       540*GPL[{1}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (360*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 360*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       720*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (540*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] - 540*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 1080*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (720*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] + 360*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 720*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       360*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       360*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       540*GPL[{0, 1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       540*GPL[{0, L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       540*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] + (540*I)*Pi*GPL[{-x, -((1 + x^2)/x)}, y] - 
       540*GPL[{0}, x]*GPL[{-x, -((1 + x^2)/x)}, y] + 
       540*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 + x^2)/x)}, y] - 
       (1080*I)*Pi*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       360*Pi^2*GPL[{-x, -((1 - x + x^2)/x)}, y] - 180*GPL[{-1}, y]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 540*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - (180*I)*Pi*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 180*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 270*GPL[{0}, x]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 1080*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + (720*I)*Pi*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 360*GPL[{-1}, y]*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 180*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 540*GPL[{1}, x]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - (360*I)*Pi*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       360*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 720*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       (540*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       540*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] - 1080*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] - (720*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 360*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       720*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] - 360*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 360*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 540*GPL[{0, 1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 540*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 540*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - (1080*I)*Pi*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       1080*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       (270*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       270*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       1080*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 270*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, 
         y] + (1080*I)*Pi*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (540*I)*Pi*GPL[{-1}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       1080*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       540*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       540*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       (540*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       540*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + 540*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       (540*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       540*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       540*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 1080*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (540*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 540*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       270*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + (270*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 270*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       540*GPL[{-1, -x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       540*GPL[{-1, -x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       540*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + 540*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       540*GPL[{-x, -((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + (2880*I)*Pi*GPL[{-1, -1, -((1 - x + x^2)/x)}, y] - 
       2880*GPL[{-1}, y]*GPL[{-1, -1, -((1 - x + x^2)/x)}, y] - 
       2880*GPL[{0}, x]*GPL[{-1, -1, -((1 - x + x^2)/x)}, y] - 
       1440*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -1, -((1 - x + x^2)/x)}, 
         y] + 2880*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -1, -((1 - x + x^2)/x)}, 
         y] + 1080*GPL[{-1, 0, -1}, y] - 1080*GPL[{-x^(-1)}, y]*
        GPL[{-1, 0, 0}, x] + 1080*GPL[{-x}, y]*GPL[{-1, 0, 0}, x] + 
       2160*GPL[{-x^(-1)}, y]*GPL[{-1, 0, 1}, x] - 2160*GPL[{-x}, y]*
        GPL[{-1, 0, 1}, x] - 540*GPL[{-1, -x^(-1), -1}, y] + 
       (180*I)*Pi*GPL[{-1, -x^(-1), -1}, y] - 180*GPL[{-1}, y]*
        GPL[{-1, -x^(-1), -1}, y] - 180*GPL[{0}, x]*GPL[{-1, -x^(-1), -1}, 
         y] - 360*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1), -1}, y] + 
       180*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1), -1}, y] + 
       (540*I)*Pi*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] - 
       540*GPL[{0}, x]*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] + 
       540*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] - 
       (720*I)*Pi*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       180*GPL[{-1}, y]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       720*GPL[{0}, x]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       360*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1), 
          -((1 - x + x^2)/x)}, y] - 720*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       540*GPL[{-1, -x, -1}, y] + (180*I)*Pi*GPL[{-1, -x, -1}, y] - 
       180*GPL[{-1}, y]*GPL[{-1, -x, -1}, y] - 180*GPL[{0}, x]*
        GPL[{-1, -x, -1}, y] - 360*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -x, -1}, y] + 180*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x, -1}, y] + (540*I)*Pi*GPL[{-1, -x, -((1 + x^2)/x)}, y] - 
       540*GPL[{0}, x]*GPL[{-1, -x, -((1 + x^2)/x)}, y] + 
       540*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x, -((1 + x^2)/x)}, y] - 
       (720*I)*Pi*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] + 
       180*GPL[{-1}, y]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] + 
       720*GPL[{0}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] + 
       360*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x, -((1 - x + x^2)/x)}, 
         y] - 720*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, 
         y] - (540*I)*Pi*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       540*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       540*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + (2880*I)*Pi*GPL[{-1, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 2880*GPL[{-1}, y]*
        GPL[{-1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       2880*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 1440*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       2880*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 3240*GPL[{0, 0, 1}, x] - 
       (2520*I)*Pi*GPL[{0, 0, 1}, x] - 1260*GPL[{-1}, y]*GPL[{0, 0, 1}, x] + 
       900*GPL[{0}, x]*GPL[{0, 0, 1}, x] - 4860*GPL[{-x^(-1)}, y]*
        GPL[{0, 0, 1}, x] + 1620*GPL[{-x}, y]*GPL[{0, 0, 1}, x] + 
       4500*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 0, 1}, x] + 
       4500*GPL[{L[1 - o + o^2]}, x]*GPL[{0, 0, 1}, x] + 
       2160*GPL[{0, 0, L[1 + o^2]}, x] + (1620*I)*Pi*GPL[{0, 0, L[1 + o^2]}, 
         x] + 1080*GPL[{-1}, y]*GPL[{0, 0, L[1 + o^2]}, x] - 
       3240*GPL[{-x^(-1)}, y]*GPL[{0, 0, L[1 + o^2]}, x] + 
       1080*GPL[{-x}, y]*GPL[{0, 0, L[1 + o^2]}, x] + 
       1080*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 0, L[1 + o^2]}, x] + 
       1080*GPL[{L[1 - o + o^2]}, x]*GPL[{0, 0, L[1 + o^2]}, x] - 
       2700*GPL[{0, 0, L[1 - o + o^2]}, x] + (180*I)*Pi*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 180*GPL[{-1}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 1980*GPL[{0}, x]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 3240*GPL[{-x^(-1)}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 540*GPL[{-x}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 2520*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 2520*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 2160*GPL[{0, 1, 1}, x] - 
       (1440*I)*Pi*GPL[{0, 1, 1}, x] - 720*GPL[{-1}, y]*GPL[{0, 1, 1}, x] + 
       360*GPL[{0}, x]*GPL[{0, 1, 1}, x] + 2160*GPL[{-x}, y]*
        GPL[{0, 1, 1}, x] - 1440*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 1, 1}, x] - 1440*GPL[{L[1 - o + o^2]}, x]*GPL[{0, 1, 1}, x] + 
       2160*GPL[{0, 1, L[1 - o + o^2]}, x] - (5040*I)*Pi*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 1440*GPL[{-1}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 5040*GPL[{0}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 2700*GPL[{-x^(-1)}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 540*GPL[{-x}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 3600*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 3600*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 
       2160*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       (540*I)*Pi*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       1080*GPL[{-1}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       540*GPL[{0}, x]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       2160*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       1080*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, 
         x] + 270*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2], 
          L[1 - o + o^2]}, x] + 1080*GPL[{0, L[1 - o + o^2], 1}, x] + 
       (720*I)*Pi*GPL[{0, L[1 - o + o^2], 1}, x] + 360*GPL[{-1}, y]*
        GPL[{0, L[1 - o + o^2], 1}, x] - 180*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2], 1}, x] - 2160*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2], 1}, x] + 1080*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2], 1}, x] + 720*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2], 1}, x] + 720*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2], 1}, x] - 
       3240*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       (3060*I)*Pi*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       360*GPL[{-1}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       3060*GPL[{0}, x]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       3240*GPL[{-x^(-1)}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       2880*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2], 
          L[1 - o + o^2]}, x] - 2880*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       2160*GPL[{1, 1, L[1 - o + o^2]}, x] + (1440*I)*Pi*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 720*GPL[{-1}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 360*GPL[{0}, x]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 2160*GPL[{1}, x]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 1080*GPL[{-x^(-1)}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 1080*GPL[{-x}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 1440*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 1440*GPL[{L[1 - o + o^2]}, x]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 
       2160*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       (5040*I)*Pi*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       1440*GPL[{-1}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       5040*GPL[{0}, x]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       1080*GPL[{-x^(-1)}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       1080*GPL[{-x}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       3600*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{1, L[1 - o + o^2], 
          L[1 - o + o^2]}, x] + 3600*GPL[{L[1 - o + o^2]}, x]*
        GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       540*GPL[{-x^(-1), 0, -1}, y] - 540*GPL[{0}, x]*GPL[{-x^(-1), -x, -1}, 
         y] + 1080*GPL[{1}, x]*GPL[{-x^(-1), -x, -1}, y] - 
       (540*I)*Pi*GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] + 
       540*GPL[{0}, x]*GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] - 
       540*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] + 
       (1080*I)*Pi*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] - 
       540*GPL[{0}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{1}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] + 
       1080*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, 
         y] + 540*GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       (540*I)*Pi*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       540*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 + x^2)/x)}, 
         y] + 540*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 1080*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (360*I)*Pi*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       360*GPL[{-1}, y]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 360*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       360*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 360*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       540*GPL[{-x, 0, -1}, y] - 540*GPL[{0}, x]*GPL[{-x, -x^(-1), -1}, y] + 
       1080*GPL[{1}, x]*GPL[{-x, -x^(-1), -1}, y] - 
       (540*I)*Pi*GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] + 
       540*GPL[{0}, x]*GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] - 
       540*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] + 
       (1080*I)*Pi*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       540*GPL[{0}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       1080*GPL[{1}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       1080*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, 
         y] + 540*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       (540*I)*Pi*GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       540*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       540*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 1080*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (360*I)*Pi*
        GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       360*GPL[{-1}, y]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 360*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 360*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       360*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 1080*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       (270*I)*Pi*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 270*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       270*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 1080*GPL[{L[1 - o + o^2], L[1 + o^2], 
          L[1 - o + o^2]}, x] + (270*I)*Pi*GPL[{L[1 - o + o^2], L[1 + o^2], 
          L[1 - o + o^2]}, x] - 540*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       270*GPL[{0}, x]*GPL[{L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       540*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2], L[1 + o^2], 
          L[1 - o + o^2]}, x] + 540*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       540*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2], L[1 + o^2], 
          L[1 - o + o^2]}, x] + 4320*GPL[{-1, -1, -1, -((1 - x + x^2)/x)}, 
         y] + 540*GPL[{-1, -1, 0, -1}, y] + 
       4320*GPL[{-1, -1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       540*GPL[{-1, -x^(-1), -1, -((1 - x + x^2)/x)}, y] + 
       540*GPL[{-1, -x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       540*GPL[{-1, -x^(-1), -((1 - x + x^2)/x), -1}, y] - 
       1080*GPL[{-1, -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       540*GPL[{-1, -x, -1, -((1 - x + x^2)/x)}, y] + 
       540*GPL[{-1, -x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       540*GPL[{-1, -x, -((1 - x + x^2)/x), -1}, y] - 
       1080*GPL[{-1, -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       540*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 4320*GPL[{-1, -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 2160*GPL[{0, -1, 0, 0}, x] - 
       4320*GPL[{0, -1, 0, 1}, x] + 1080*GPL[{0, 0, 0, 1}, x] + 
       3240*GPL[{0, 0, 1, 1}, x] - 3780*GPL[{0, 0, 1, L[1 - o + o^2]}, x] - 
       1620*GPL[{0, 0, L[1 + o^2], 0}, x] + 
       540*GPL[{0, 0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       360*GPL[{0, 0, L[1 - o + o^2], 0}, x] + 
       4320*GPL[{0, 0, L[1 - o + o^2], 1}, x] + 
       2700*GPL[{0, 0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       1620*GPL[{0, 1, 0, L[1 - o + o^2]}, x] + 2160*GPL[{0, 1, 1, 1}, x] - 
       8640*GPL[{0, 1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       1080*GPL[{0, L[1 - o + o^2], 1, 1}, x] + 
       810*GPL[{0, L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       5940*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       2160*GPL[{1, 1, 1, L[1 - o + o^2]}, x] - 
       8640*GPL[{1, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       540*GPL[{-x^(-1), -1, 0, -1}, y] - 1080*GPL[{-x^(-1), -x, -1, -1}, 
         y] + 540*GPL[{-x^(-1), -x, 0, -1}, y] - 
       540*GPL[{-x^(-1), -x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       1080*GPL[{-x^(-1), -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       540*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 540*GPL[{-x, -1, 0, -1}, y] - 
       1080*GPL[{-x, -x^(-1), -1, -1}, y] + 540*GPL[{-x, -x^(-1), 0, -1}, 
         y] - 540*GPL[{-x, -x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       1080*GPL[{-x, -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       540*GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 540*GPL[{-((1 - x + x^2)/x), -1, 0, -1}, y] - 
       540*GPL[{-((1 - x + x^2)/x), -x^(-1), 0, -1}, y] - 
       540*GPL[{-((1 - x + x^2)/x), -x, 0, -1}, y] - 
       540*GPL[{-((1 - x + x^2)/x), -((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 810*GPL[{L[1 - o + o^2], 0, L[1 + o^2], 
          L[1 - o + o^2]}, x] - 540*GPL[{L[1 - o + o^2], L[1 - o + o^2], 
          L[1 + o^2], L[1 - o + o^2]}, x] + 1620*Zeta[3] + 
       (2610*I)*Pi*Zeta[3] - 2070*GPL[{-1}, y]*Zeta[3] - 
       2070*GPL[{0}, x]*Zeta[3] - 1620*GPL[{-x^(-1)}, y]*Zeta[3] + 
       3690*GPL[{-((1 - x + x^2)/x)}, y]*Zeta[3] + 
       3690*GPL[{L[1 - o + o^2]}, x]*Zeta[3]))/720), 
 INT["tt2nAmi463", 7, 463, 7, 1, {1, 1, 1, 1, -1, 0, 1, 1, 1}] -> 
  pre[x^2/(m2^2*(-1 + x)^2*(1 - x + x^2 + x*y))]*((7*struct[1])/(384*eps^4) + 
    (((-5*I)*Pi + 3*GPL[{-1}, y] + 11*GPL[{0}, x] - 12*GPL[{1}, x] - 
       5*GPL[{-((1 - x + x^2)/x)}, y] - 5*GPL[{L[1 - o + o^2]}, x])*
      struct[1])/(192*eps^3) + ((-35*Pi^2 - (36*I)*Pi*GPL[{-1}, y] - 
       18*GPL[{-1}, y]^2 - (84*I)*Pi*GPL[{0}, x] + 36*GPL[{-1}, y]*
        GPL[{0}, x] + 96*GPL[{0}, x]^2 + (144*I)*Pi*GPL[{1}, x] - 
       216*GPL[{0}, x]*GPL[{1}, x] + 72*GPL[{1}, x]^2 + 
       (12*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y] - 36*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] - 84*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] + 144*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] + 6*GPL[{-((1 - x + x^2)/x)}, y]^2 + 
       (12*I)*Pi*GPL[{L[1 - o + o^2]}, x] - 36*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x] - 84*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] + 
       144*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x] + 
       12*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       6*GPL[{L[1 - o + o^2]}, x]^2)*struct[1])/(1152*eps^2) + 
    eps*Unknown["tt2nA", 463, 2, 1] + 
    (struct[1]*((23*I)*Pi^3 - 24*Pi^2*GPL[{-1}, y] + 
       (36*I)*Pi*GPL[{-1}, y]^2 - 64*Pi^2*GPL[{0}, x] - 
       36*GPL[{-1}, y]^2*GPL[{0}, x] - (48*I)*Pi*GPL[{0}, x]^2 + 
       40*GPL[{0}, x]^3 + 60*Pi^2*GPL[{1}, x] + (144*I)*Pi*GPL[{0}, x]*
        GPL[{1}, x] - 144*GPL[{0}, x]^2*GPL[{1}, x] - 
       (180*I)*Pi*GPL[{1}, x]^2 + 144*GPL[{0}, x]*GPL[{1}, x]^2 + 
       24*GPL[{1}, x]^3 + (36*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 
       36*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] + (36*I)*Pi*GPL[{1}, x]*
        GPL[{-x}, y] - 36*GPL[{1}, x]^2*GPL[{-x}, y] + 
       34*Pi^2*GPL[{-((1 - x + x^2)/x)}, y] + 36*GPL[{-1}, y]^2*
        GPL[{-((1 - x + x^2)/x)}, y] + (24*I)*Pi*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] - 48*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y] + 144*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] - 144*GPL[{1}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y] - (12*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^
         2 + 12*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]^2 - 
       4*GPL[{-((1 - x + x^2)/x)}, y]^3 + 34*Pi^2*GPL[{L[1 - o + o^2]}, x] + 
       36*GPL[{-1}, y]^2*GPL[{L[1 - o + o^2]}, x] + (24*I)*Pi*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x] - 48*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, 
         x] + 144*GPL[{0}, x]*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x] - 
       144*GPL[{1}, x]^2*GPL[{L[1 - o + o^2]}, x] - 
       (18*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       36*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (18*I)*Pi*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       36*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (24*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       24*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       12*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x] - 
       (12*I)*Pi*GPL[{L[1 - o + o^2]}, x]^2 + 12*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]^2 - 9*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 9*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^
         2 - 12*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^2 - 
       4*GPL[{L[1 - o + o^2]}, x]^3 + (36*I)*Pi*GPL[{0, 1}, x] - 
       (18*I)*Pi*GPL[{0, L[1 - o + o^2]}, x] + 
       (36*I)*Pi*GPL[{1, L[1 - o + o^2]}, x] - 72*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - (18*I)*Pi*GPL[{-x^(-1), -1}, y] + 
       36*GPL[{1}, x]*GPL[{-x^(-1), -1}, y] - 18*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -1}, y] - (18*I)*Pi*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] + 36*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       18*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (18*I)*Pi*GPL[{-x, -1}, y] + 36*GPL[{1}, x]*GPL[{-x, -1}, y] - 
       18*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -1}, y] - 
       (18*I)*Pi*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       36*GPL[{1}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       18*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       72*GPL[{0, 1, 1}, x] + 36*GPL[{0, 1, L[1 - o + o^2]}, x] + 
       36*GPL[{0, L[1 - o + o^2], 1}, x] - 
       18*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       72*GPL[{1, 1, L[1 - o + o^2]}, x] + 
       36*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       18*GPL[{-x^(-1), -1, -1}, y] - 
       18*GPL[{-x^(-1), -1, -((1 - x + x^2)/x)}, y] - 
       18*GPL[{-x^(-1), -((1 - x + x^2)/x), -1}, y] - 
       18*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       18*GPL[{-x, -1, -1}, y] - 18*GPL[{-x, -1, -((1 - x + x^2)/x)}, y] - 
       18*GPL[{-x, -((1 - x + x^2)/x), -1}, y] - 
       18*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       147*Zeta[3]))/(576*eps) + 
    (struct[1]*(1152*const["tt2nA", 463, 2, 0] - (12*I)*Pi^3*GPL[{-1}, y] + 
       102*Pi^2*GPL[{-1}, y]^2 - (96*I)*Pi*GPL[{-1}, y]^3 + 
       24*GPL[{-1}, y]^4 + (64*I)*Pi^3*GPL[{0}, x] + 12*Pi^2*GPL[{-1}, y]*
        GPL[{0}, x] + 96*GPL[{-1}, y]^3*GPL[{0}, x] - 
       196*Pi^2*GPL[{0}, x]^2 - (92*I)*Pi*GPL[{0}, x]^3 + 47*GPL[{0}, x]^4 - 
       (216*I)*Pi^3*GPL[{1}, x] + 288*Pi^2*GPL[{0}, x]*GPL[{1}, x] + 
       (720*I)*Pi*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x] + 
       (216*I)*Pi*GPL[{0}, x]^2*GPL[{1}, x] - 360*GPL[{-1}, y]*GPL[{0}, x]^2*
        GPL[{1}, x] - 228*GPL[{0}, x]^3*GPL[{1}, x] - 
       156*Pi^2*GPL[{1}, x]^2 - (576*I)*Pi*GPL[{0}, x]*GPL[{1}, x]^2 + 
       414*GPL[{0}, x]^2*GPL[{1}, x]^2 + (624*I)*Pi*GPL[{1}, x]^3 - 
       168*GPL[{0}, x]*GPL[{1}, x]^3 - 228*GPL[{1}, x]^4 - 
       144*Pi^2*GPL[{-1}, x]*GPL[{-x^(-1)}, y] + 54*Pi^2*GPL[{-1}, y]*
        GPL[{-x^(-1)}, y] + (108*I)*Pi*GPL[{-1}, y]^2*GPL[{-x^(-1)}, y] + 
       84*GPL[{-1}, y]^3*GPL[{-x^(-1)}, y] + 72*Pi^2*GPL[{0}, x]*
        GPL[{-x^(-1)}, y] + (72*I)*Pi*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-x^(-1)}, y] + 36*GPL[{-1}, y]^2*GPL[{0}, x]*GPL[{-x^(-1)}, y] + 
       36*GPL[{0}, x]^3*GPL[{-x^(-1)}, y] - 180*Pi^2*GPL[{1}, x]*
        GPL[{-x^(-1)}, y] - 288*GPL[{-1}, y]^2*GPL[{1}, x]*
        GPL[{-x^(-1)}, y] - (144*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x^(-1)}, y] - 144*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x^(-1)}, y] - (504*I)*Pi*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] + 
       144*GPL[{-1}, y]*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] + 
       36*GPL[{0}, x]*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] + 
       312*GPL[{1}, x]^3*GPL[{-x^(-1)}, y] + (36*I)*Pi*GPL[{1}, x]*
        GPL[{-x^(-1)}, y]^2 - 36*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]^2 + 
       144*Pi^2*GPL[{-1}, x]*GPL[{-x}, y] + 54*Pi^2*GPL[{-1}, y]*
        GPL[{-x}, y] + (108*I)*Pi*GPL[{-1}, y]^2*GPL[{-x}, y] + 
       84*GPL[{-1}, y]^3*GPL[{-x}, y] + (72*I)*Pi*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-x}, y] + 36*GPL[{-1}, y]^2*GPL[{0}, x]*GPL[{-x}, y] - 
       36*Pi^2*GPL[{1}, x]*GPL[{-x}, y] - 288*GPL[{-1}, y]^2*GPL[{1}, x]*
        GPL[{-x}, y] - (144*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y] - 
       144*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y] + 
       108*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-x}, y] - (504*I)*Pi*GPL[{1}, x]^2*
        GPL[{-x}, y] + 144*GPL[{-1}, y]*GPL[{1}, x]^2*GPL[{-x}, y] + 
       36*GPL[{0}, x]*GPL[{1}, x]^2*GPL[{-x}, y] + 312*GPL[{1}, x]^3*
        GPL[{-x}, y] - 144*Pi^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 
       108*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] + 
       (72*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y] + 
       216*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 
       288*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] + 
       (36*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]^2 - 36*GPL[{1}, x]^2*
        GPL[{-x}, y]^2 + (44*I)*Pi^3*GPL[{-((1 - x + x^2)/x)}, y] - 
       12*Pi^2*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       96*GPL[{-1}, y]^3*GPL[{-((1 - x + x^2)/x)}, y] + 
       140*Pi^2*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y] + 
       (168*I)*Pi*GPL[{0}, x]^2*GPL[{-((1 - x + x^2)/x)}, y] - 
       128*GPL[{0}, x]^3*GPL[{-((1 - x + x^2)/x)}, y] + 
       48*Pi^2*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y] - 
       (432*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y] + 
       576*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y] + 
       (576*I)*Pi*GPL[{1}, x]^2*GPL[{-((1 - x + x^2)/x)}, y] - 
       720*GPL[{0}, x]*GPL[{1}, x]^2*GPL[{-((1 - x + x^2)/x)}, y] + 
       96*GPL[{1}, x]^3*GPL[{-((1 - x + x^2)/x)}, y] + 
       288*Pi^2*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       (72*I)*Pi*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, 
         y] + 180*GPL[{-1}, y]^2*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, 
         y] + 216*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] + 216*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] + (576*I)*Pi*GPL[{1}, x]*
        GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       288*GPL[{-1}, y]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] - 432*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       144*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       (72*I)*Pi*GPL[{-1}, y]*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y] + 
       180*GPL[{-1}, y]^2*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y] + 
       216*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, 
         y] + (576*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, 
         y] - 288*GPL[{-1}, y]*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] - 432*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 144*GPL[{1}, x]^2*
        GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       298*Pi^2*GPL[{-((1 - x + x^2)/x)}, y]^2 + (288*I)*Pi*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - 144*GPL[{-1}, y]^2*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - (60*I)*Pi*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - 288*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - 114*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - (1152*I)*Pi*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + 576*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + 576*GPL[{1}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + (320*I)*Pi*
        GPL[{-((1 - x + x^2)/x)}, y]^3 + 96*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]^3 - 128*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^3 - 384*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^3 + 80*GPL[{-((1 - x + x^2)/x)}, y]^4 + 
       (216*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x] - 216*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
       (216*I)*Pi*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x] - 216*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] - 
       (324*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 + o^2]}, x] + 
       324*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 + o^2]}, x] + 
       (44*I)*Pi^3*GPL[{L[1 - o + o^2]}, x] - 12*Pi^2*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x] - 96*GPL[{-1}, y]^3*GPL[{L[1 - o + o^2]}, 
         x] + 140*Pi^2*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] - 
       (360*I)*Pi*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] + 
       (168*I)*Pi*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, x] + 
       180*GPL[{-1}, y]*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, x] - 
       128*GPL[{0}, x]^3*GPL[{L[1 - o + o^2]}, x] + 48*Pi^2*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x] - (432*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x] + 576*GPL[{0}, x]^2*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x] + (576*I)*Pi*GPL[{1}, x]^2*
        GPL[{L[1 - o + o^2]}, x] - 720*GPL[{0}, x]*GPL[{1}, x]^2*
        GPL[{L[1 - o + o^2]}, x] + 96*GPL[{1}, x]^3*GPL[{L[1 - o + o^2]}, 
         x] + 126*Pi^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (72*I)*Pi*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       108*GPL[{-1}, y]^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (72*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       72*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x] + (576*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x] - 144*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 432*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x] - (18*I)*Pi*GPL[{-x^(-1)}, y]^2*
        GPL[{L[1 - o + o^2]}, x] + 36*GPL[{1}, x]*GPL[{-x^(-1)}, y]^2*
        GPL[{L[1 - o + o^2]}, x] + 126*Pi^2*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] - (72*I)*Pi*GPL[{-1}, y]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] + 108*GPL[{-1}, y]^2*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] + (72*I)*Pi*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] + 72*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] + (576*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] - 144*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] - 432*GPL[{1}, x]^2*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] - (36*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] + 72*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - (18*I)*Pi*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x] + 36*GPL[{1}, x]*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - 596*Pi^2*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] - (120*I)*Pi*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       228*GPL[{0}, x]^2*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, 
         x] - (2304*I)*Pi*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + 1152*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       1152*GPL[{1}, x]^2*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, 
         x] - (504*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 72*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       216*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + 576*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (504*I)*Pi*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 72*GPL[{-1}, y]*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       216*GPL[{0}, x]*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + 576*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (960*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x] + 
       288*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, 
         x] - 384*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - 1152*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x] + 
       320*GPL[{-((1 - x + x^2)/x)}, y]^3*GPL[{L[1 - o + o^2]}, x] - 
       (216*I)*Pi*GPL[{-1}, y]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, 
         x] + 216*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - (648*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       648*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - 298*Pi^2*GPL[{L[1 - o + o^2]}, x]^2 + 
       (288*I)*Pi*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]^2 - 
       (60*I)*Pi*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]^2 - 
       288*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]^2 - 
       114*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, x]^2 - (1152*I)*Pi*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x]^2 + 576*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x]^2 + 576*GPL[{1}, x]^2*
        GPL[{L[1 - o + o^2]}, x]^2 - (180*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 36*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 36*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 288*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 9*GPL[{-x^(-1)}, y]^2*
        GPL[{L[1 - o + o^2]}, x]^2 - (180*I)*Pi*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 36*GPL[{-1}, y]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 36*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 288*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 18*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 9*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x]^2 + (960*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 384*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^2 - 
       1152*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^
         2 - 252*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 252*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       480*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x]^2 - 
       (324*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x]^2 + 
       324*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x]^2 + 
       (320*I)*Pi*GPL[{L[1 - o + o^2]}, x]^3 + 96*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x]^3 - 128*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]^
         3 - 384*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]^3 - 
       60*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x]^3 - 
       60*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^3 + 
       320*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^3 + 
       80*GPL[{L[1 - o + o^2]}, x]^4 - 54*Pi^2*GPL[{-1, -x^(-1)}, y] - 
       (108*I)*Pi*GPL[{-1}, y]*GPL[{-1, -x^(-1)}, y] - 
       84*GPL[{-1}, y]^2*GPL[{-1, -x^(-1)}, y] - (72*I)*Pi*GPL[{0}, x]*
        GPL[{-1, -x^(-1)}, y] - 36*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-1, -x^(-1)}, y] + 288*GPL[{-1}, y]*GPL[{1}, x]*
        GPL[{-1, -x^(-1)}, y] + 144*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-1, -x^(-1)}, y] - 144*GPL[{1}, x]^2*GPL[{-1, -x^(-1)}, y] + 
       (72*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1)}, y] - 
       180*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1)}, y] - 
       216*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1)}, y] + 
       288*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1)}, y] + 
       (216*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       216*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       (144*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       108*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       144*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       72*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x^(-1)}, y] - 72*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-1, -x^(-1)}, y] - 54*Pi^2*GPL[{-1, -x}, y] - 
       (108*I)*Pi*GPL[{-1}, y]*GPL[{-1, -x}, y] - 84*GPL[{-1}, y]^2*
        GPL[{-1, -x}, y] - (72*I)*Pi*GPL[{0}, x]*GPL[{-1, -x}, y] - 
       36*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-1, -x}, y] + 
       288*GPL[{-1}, y]*GPL[{1}, x]*GPL[{-1, -x}, y] + 
       144*GPL[{0}, x]*GPL[{1}, x]*GPL[{-1, -x}, y] - 
       144*GPL[{1}, x]^2*GPL[{-1, -x}, y] + (72*I)*Pi*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x}, y] - 
       180*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x}, y] - 
       216*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x}, y] + 
       288*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x}, y] + 
       (216*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x}, y] - 
       216*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x}, y] - 
       (144*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] - 
       108*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] + 
       144*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] + 
       72*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x}, y] - 72*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-1, -x}, y] - 
       288*GPL[{-1}, y]^2*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       (360*I)*Pi*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       180*GPL[{0}, x]^2*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       (576*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -((1 - x + x^2)/x)}, 
         y] + 288*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] + 576*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       (216*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       216*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, 
         y] + (576*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] - 576*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       576*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] + 288*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       432*GPL[{-1, -((1 - x + x^2)/x)}, y]^2 + 432*Pi^2*GPL[{0, -1}, x] + 
       36*Pi^2*GPL[{0, 1}, x] - (720*I)*Pi*GPL[{-1}, y]*GPL[{0, 1}, x] + 
       (576*I)*Pi*GPL[{0}, x]*GPL[{0, 1}, x] + 720*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{0, 1}, x] - 144*GPL[{0}, x]^2*GPL[{0, 1}, x] - 
       (1872*I)*Pi*GPL[{1}, x]*GPL[{0, 1}, x] + 864*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{0, 1}, x] + (72*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 
       216*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 
       216*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 
       (72*I)*Pi*GPL[{-x}, y]*GPL[{0, 1}, x] - 216*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{0, 1}, x] - 216*GPL[{1}, x]*GPL[{-x}, y]*GPL[{0, 1}, x] + 
       216*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{0, 1}, x] + 
       (2160*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 1}, x] - 
       1584*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 1}, x] - 
       432*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 1}, x] + 
       432*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 1}, x] + 
       (2160*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{0, 1}, x] - 
       1584*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, 1}, x] + 
       (216*I)*Pi*GPL[{-1}, y]*GPL[{0, L[1 + o^2]}, x] - 
       216*GPL[{-1}, y]*GPL[{0}, x]*GPL[{0, L[1 + o^2]}, x] + 
       (648*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       648*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       216*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 + o^2]}, x] + 216*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{0, L[1 + o^2]}, x] - 324*GPL[{-((1 - x + x^2)/x)}, y]^2*
        GPL[{0, L[1 + o^2]}, x] + (648*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - 216*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - 648*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - 648*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] - 
       324*GPL[{L[1 - o + o^2]}, x]^2*GPL[{0, L[1 + o^2]}, x] + 
       216*GPL[{-1, -x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       216*GPL[{-1, -x}, y]*GPL[{0, L[1 + o^2]}, x] - 
       216*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       414*Pi^2*GPL[{0, L[1 - o + o^2]}, x] + (144*I)*Pi*GPL[{-1}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - (288*I)*Pi*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - 144*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 396*GPL[{0}, x]^2*
        GPL[{0, L[1 - o + o^2]}, x] + (1800*I)*Pi*GPL[{1}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - 1296*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - (36*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - (36*I)*Pi*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - (1728*I)*Pi*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{0, L[1 - o + o^2]}, x] + 1440*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] - 
       216*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 216*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       324*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{0, L[1 - o + o^2]}, x] - 
       (1728*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] + 
       216*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] + 1440*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 648*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] + 
       324*GPL[{L[1 - o + o^2]}, x]^2*GPL[{0, L[1 - o + o^2]}, x] - 
       216*GPL[{-1, -x^(-1)}, y]*GPL[{0, L[1 - o + o^2]}, x] - 
       216*GPL[{-1, -x}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       216*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] - 
       1296*GPL[{0, 1}, x]*GPL[{0, L[1 - o + o^2]}, x] + 
       216*GPL[{0, L[1 - o + o^2]}, x]^2 + 36*Pi^2*GPL[{1, L[1 - o + o^2]}, 
         x] - (720*I)*Pi*GPL[{-1}, y]*GPL[{1, L[1 - o + o^2]}, x] + 
       (576*I)*Pi*GPL[{0}, x]*GPL[{1, L[1 - o + o^2]}, x] + 
       720*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1, L[1 - o + o^2]}, x] - 
       144*GPL[{0}, x]^2*GPL[{1, L[1 - o + o^2]}, x] - 
       576*GPL[{0}, x]*GPL[{1}, x]*GPL[{1, L[1 - o + o^2]}, x] + 
       576*GPL[{1}, x]^2*GPL[{1, L[1 - o + o^2]}, x] + 
       (72*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{1, L[1 - o + o^2]}, x] - 
       144*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{1, L[1 - o + o^2]}, x] + 
       (72*I)*Pi*GPL[{-x}, y]*GPL[{1, L[1 - o + o^2]}, x] - 
       144*GPL[{1}, x]*GPL[{-x}, y]*GPL[{1, L[1 - o + o^2]}, x] + 
       (2160*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{1, L[1 - o + o^2]}, x] - 
       1584*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{1, L[1 - o + o^2]}, 
         x] - 1152*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + (2160*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - 1584*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{1, L[1 - o + o^2]}, x] - 1152*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{1, L[1 - o + o^2]}, x] - 
       864*GPL[{0, L[1 - o + o^2]}, x]*GPL[{1, L[1 - o + o^2]}, x] + 
       144*Pi^2*GPL[{-x^(-1), -x}, y] + 108*GPL[{0}, x]^2*
        GPL[{-x^(-1), -x}, y] - 432*GPL[{0, 1}, x]*GPL[{-x^(-1), -x}, y] - 
       162*Pi^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       72*GPL[{-1}, y]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (72*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       144*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       216*GPL[{0}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       288*GPL[{-1}, y]*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       288*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       288*GPL[{1}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (504*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 72*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       216*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 576*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (216*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] + 216*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (144*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] - 144*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       504*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 72*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 432*GPL[{0, 1}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 216*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       216*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] + 126*Pi^2*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       72*GPL[{-1}, y]^2*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       (72*I)*Pi*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       144*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       288*GPL[{-1}, y]*GPL[{1}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       288*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       288*GPL[{1}, x]^2*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       (504*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] - 72*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 216*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       576*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - (216*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 216*GPL[{0}, x]*
        GPL[{L[1 + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       (144*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       144*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] - 504*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 72*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 432*GPL[{0, 1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 216*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 216*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + (216*I)*Pi*GPL[{-1}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 216*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (648*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 648*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       216*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 216*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       324*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + (324*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 324*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       216*GPL[{-1, -x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       216*GPL[{-1, -x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       216*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 216*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       216*GPL[{-x, -((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 216*GPL[{-x^(-1)}, y]*GPL[{-1, 0, 0}, x] + 
       216*GPL[{-x}, y]*GPL[{-1, 0, 0}, x] + 432*GPL[{-x^(-1)}, y]*
        GPL[{-1, 0, 1}, x] - 432*GPL[{-x}, y]*GPL[{-1, 0, 1}, x] + 
       (108*I)*Pi*GPL[{-1, -x^(-1), -1}, y] - 84*GPL[{-1}, y]*
        GPL[{-1, -x^(-1), -1}, y] - 252*GPL[{0}, x]*GPL[{-1, -x^(-1), -1}, 
         y] + 288*GPL[{1}, x]*GPL[{-1, -x^(-1), -1}, y] - 
       180*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1), -1}, y] + 
       108*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1), -1}, y] + 
       (216*I)*Pi*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] - 
       216*GPL[{0}, x]*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] + 
       216*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] - 
       (216*I)*Pi*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       72*GPL[{-1}, y]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       360*GPL[{0}, x]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       288*GPL[{1}, x]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       72*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, 
         y] - 216*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       (108*I)*Pi*GPL[{-1, -x, -1}, y] - 84*GPL[{-1}, y]*
        GPL[{-1, -x, -1}, y] - 252*GPL[{0}, x]*GPL[{-1, -x, -1}, y] + 
       288*GPL[{1}, x]*GPL[{-1, -x, -1}, y] - 
       180*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x, -1}, y] + 
       108*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x, -1}, y] + 
       (216*I)*Pi*GPL[{-1, -x, -((1 + x^2)/x)}, y] - 
       216*GPL[{0}, x]*GPL[{-1, -x, -((1 + x^2)/x)}, y] + 
       216*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x, -((1 + x^2)/x)}, y] - 
       (216*I)*Pi*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] + 
       72*GPL[{-1}, y]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] + 
       360*GPL[{0}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] - 
       288*GPL[{1}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] + 
       72*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] - 
       216*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] - 
       (576*I)*Pi*GPL[{-1, -((1 - x + x^2)/x), -1}, y] + 
       576*GPL[{-1}, y]*GPL[{-1, -((1 - x + x^2)/x), -1}, y] + 
       576*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x), -1}, y] + 
       288*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -((1 - x + x^2)/x), -1}, 
         y] - 576*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x), -1}, 
         y] - (216*I)*Pi*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       216*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       216*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + (1152*I)*Pi*GPL[{-1, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 1152*GPL[{-1}, y]*
        GPL[{-1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       1152*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 576*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       1152*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (1800*I)*Pi*GPL[{0, 0, 1}, x] - 
       720*GPL[{-1}, y]*GPL[{0, 0, 1}, x] + 792*GPL[{0}, x]*
        GPL[{0, 0, 1}, x] - 1512*GPL[{1}, x]*GPL[{0, 0, 1}, x] - 
       864*GPL[{-x^(-1)}, y]*GPL[{0, 0, 1}, x] + 216*GPL[{-x}, y]*
        GPL[{0, 0, 1}, x] + 2880*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 0, 1}, x] + 2880*GPL[{L[1 - o + o^2]}, x]*GPL[{0, 0, 1}, x] - 
       (216*I)*Pi*GPL[{0, 0, L[1 + o^2]}, x] + 432*GPL[{-1}, y]*
        GPL[{0, 0, L[1 + o^2]}, x] + 1296*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 0, L[1 + o^2]}, x] + 1296*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 0, L[1 + o^2]}, x] + (1116*I)*Pi*GPL[{0, 0, L[1 - o + o^2]}, 
         x] - 72*GPL[{-1}, y]*GPL[{0, 0, L[1 - o + o^2]}, x] - 
       1584*GPL[{0}, x]*GPL[{0, 0, L[1 - o + o^2]}, x] + 
       2160*GPL[{1}, x]*GPL[{0, 0, L[1 - o + o^2]}, x] - 
       2088*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 0, L[1 - o + o^2]}, x] - 
       2088*GPL[{L[1 - o + o^2]}, x]*GPL[{0, 0, L[1 - o + o^2]}, x] + 
       (1872*I)*Pi*GPL[{0, 1, 1}, x] - 1440*GPL[{0}, x]*GPL[{0, 1, 1}, x] + 
       2016*GPL[{1}, x]*GPL[{0, 1, 1}, x] - 792*GPL[{-x^(-1)}, y]*
        GPL[{0, 1, 1}, x] + 504*GPL[{-x}, y]*GPL[{0, 1, 1}, x] - 
       1152*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 1, 1}, x] - 
       1152*GPL[{L[1 - o + o^2]}, x]*GPL[{0, 1, 1}, x] - 
       (3600*I)*Pi*GPL[{0, 1, L[1 - o + o^2]}, x] - 720*GPL[{-1}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 3024*GPL[{0}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 1872*GPL[{1}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 72*GPL[{-x^(-1)}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 72*GPL[{-x}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 2160*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 2160*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - (648*I)*Pi*
        GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 432*GPL[{-1}, y]*
        GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 648*GPL[{0}, x]*
        GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       1296*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, 
         x] + 324*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2], 
          L[1 - o + o^2]}, x] - (1800*I)*Pi*GPL[{0, L[1 - o + o^2], 1}, x] + 
       1584*GPL[{0}, x]*GPL[{0, L[1 - o + o^2], 1}, x] - 
       1008*GPL[{1}, x]*GPL[{0, L[1 - o + o^2], 1}, x] + 
       72*GPL[{-x^(-1)}, y]*GPL[{0, L[1 - o + o^2], 1}, x] + 
       72*GPL[{-x}, y]*GPL[{0, L[1 - o + o^2], 1}, x] + 
       576*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2], 1}, x] + 
       576*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2], 1}, x] - 
       (432*I)*Pi*GPL[{0, L[1 - o + o^2], L[1 + o^2]}, x] + 
       (2448*I)*Pi*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       72*GPL[{-1}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       2160*GPL[{0}, x]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       2664*GPL[{1}, x]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       36*GPL[{-x^(-1)}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       36*GPL[{-x}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       2376*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2], 
          L[1 - o + o^2]}, x] - 2376*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       (864*I)*Pi*GPL[{1, 0, L[1 + o^2]}, x] - (1872*I)*Pi*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 1440*GPL[{0}, x]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 864*GPL[{1}, x]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 144*GPL[{-x^(-1)}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 144*GPL[{-x}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 1152*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 1152*GPL[{L[1 - o + o^2]}, x]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + (864*I)*Pi*
        GPL[{1, L[1 - o + o^2], L[1 + o^2]}, x] - 
       (3600*I)*Pi*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       720*GPL[{-1}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       3024*GPL[{0}, x]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       1152*GPL[{1}, x]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       72*GPL[{-x^(-1)}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       72*GPL[{-x}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       2160*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{1, L[1 - o + o^2], 
          L[1 - o + o^2]}, x] + 2160*GPL[{L[1 - o + o^2]}, x]*
        GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       (36*I)*Pi*GPL[{-x^(-1), -x^(-1), -1}, y] + 72*GPL[{1}, x]*
        GPL[{-x^(-1), -x^(-1), -1}, y] - 36*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -x^(-1), -1}, y] - (36*I)*Pi*
        GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x)}, y] + 
       72*GPL[{1}, x]*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x)}, y] - 
       36*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x^(-1), 
          -((1 - x + x^2)/x)}, y] - (36*I)*Pi*GPL[{-x^(-1), -x, -1}, y] - 
       216*GPL[{0}, x]*GPL[{-x^(-1), -x, -1}, y] + 504*GPL[{1}, x]*
        GPL[{-x^(-1), -x, -1}, y] - 36*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -x, -1}, y] - (36*I)*Pi*
        GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] + 
       72*GPL[{1}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] - 
       36*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, 
         y] + (648*I)*Pi*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 72*GPL[{-1}, y]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       360*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 576*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 504*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       648*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (36*I)*Pi*GPL[{-x, -x^(-1), -1}, y] - 
       216*GPL[{0}, x]*GPL[{-x, -x^(-1), -1}, y] + 504*GPL[{1}, x]*
        GPL[{-x, -x^(-1), -1}, y] - 36*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -x^(-1), -1}, y] - (36*I)*Pi*
        GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       72*GPL[{1}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       36*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, 
         y] - (36*I)*Pi*GPL[{-x, -x, -1}, y] + 72*GPL[{1}, x]*
        GPL[{-x, -x, -1}, y] - 36*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -x, -1}, y] - (36*I)*Pi*GPL[{-x, -x, -((1 - x + x^2)/x)}, 
         y] + 72*GPL[{1}, x]*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] - 
       36*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] + 
       (648*I)*Pi*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       72*GPL[{-1}, y]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       360*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       576*GPL[{1}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       504*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 648*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       (216*I)*Pi*GPL[{-((1 - x + x^2)/x), -x^(-1), -((1 + x^2)/x)}, y] - 
       216*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -x^(-1), -((1 + x^2)/x)}, 
         y] + 216*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -x^(-1), 
          -((1 + x^2)/x)}, y] + (216*I)*Pi*GPL[{-((1 - x + x^2)/x), -x, 
          -((1 + x^2)/x)}, y] - 216*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x), -x, -((1 + x^2)/x)}, y] + 
       216*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -x, 
          -((1 + x^2)/x)}, y] - (648*I)*Pi*GPL[{-((1 - x + x^2)/x), 
          -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 648*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       648*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), 
          -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       (324*I)*Pi*GPL[{L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       216*GPL[{-1}, y]*GPL[{L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, 
         x] - 324*GPL[{0}, x]*GPL[{L[1 - o + o^2], L[1 + o^2], 
          L[1 - o + o^2]}, x] - 648*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       1728*GPL[{-1, -1, -1, -((1 - x + x^2)/x)}, y] - 
       216*GPL[{-1, -1, 0, -1}, y] - 384*GPL[{-1, -x^(-1), -1, -1}, y] + 
       288*GPL[{-1, -x^(-1), -1, -((1 - x + x^2)/x)}, y] + 
       216*GPL[{-1, -x^(-1), 0, -1}, y] + 
       216*GPL[{-1, -x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       288*GPL[{-1, -x^(-1), -((1 - x + x^2)/x), -1}, y] - 
       288*GPL[{-1, -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       384*GPL[{-1, -x, -1, -1}, y] + 
       288*GPL[{-1, -x, -1, -((1 - x + x^2)/x)}, y] + 
       216*GPL[{-1, -x, 0, -1}, y] + 216*GPL[{-1, -x, -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 288*GPL[{-1, -x, -((1 - x + x^2)/x), -1}, 
         y] - 288*GPL[{-1, -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       864*GPL[{-1, -((1 - x + x^2)/x), -1, -((1 - x + x^2)/x)}, y] - 
       216*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 1728*GPL[{-1, -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 648*GPL[{0, -1, 0, 0}, x] - 
       1296*GPL[{0, -1, 0, 1}, x] - 1296*GPL[{0, 0, 0, 1}, x] + 
       2592*GPL[{0, 0, 0, L[1 - o + o^2]}, x] + 3528*GPL[{0, 0, 1, 1}, x] - 
       3816*GPL[{0, 0, 1, L[1 - o + o^2]}, x] + 
       216*GPL[{0, 0, L[1 + o^2], 0}, x] - 
       1512*GPL[{0, 0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       1224*GPL[{0, 0, L[1 - o + o^2], 1}, x] + 
       3204*GPL[{0, 0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       432*GPL[{0, 1, 0, L[1 - o + o^2]}, x] - 2880*GPL[{0, 1, 1, 1}, x] + 
       3024*GPL[{0, 1, 1, L[1 - o + o^2]}, x] + 
       3024*GPL[{0, 1, L[1 - o + o^2], 1}, x] - 
       5760*GPL[{0, 1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       1440*GPL[{0, L[1 - o + o^2], 1, 1}, x] - 
       2376*GPL[{0, L[1 - o + o^2], 1, L[1 - o + o^2]}, x] + 
       432*GPL[{0, L[1 - o + o^2], L[1 + o^2], 0}, x] + 
       540*GPL[{0, L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       3240*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], 1}, x] + 
       4824*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       864*GPL[{1, 0, L[1 + o^2], 0}, x] - 
       864*GPL[{1, 0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       2880*GPL[{1, 1, 1, L[1 - o + o^2]}, x] - 
       3024*GPL[{1, 1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       864*GPL[{1, L[1 - o + o^2], L[1 + o^2], 0}, x] + 
       864*GPL[{1, L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       5760*GPL[{1, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       216*GPL[{-x^(-1), -1, 0, -1}, y] - 36*GPL[{-x^(-1), -x^(-1), -1, -1}, 
         y] - 36*GPL[{-x^(-1), -x^(-1), -1, -((1 - x + x^2)/x)}, y] - 
       36*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x), -1}, y] - 
       36*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 468*GPL[{-x^(-1), -x, -1, -1}, y] - 
       36*GPL[{-x^(-1), -x, -1, -((1 - x + x^2)/x)}, y] + 
       216*GPL[{-x^(-1), -x, 0, -1}, y] - 
       36*GPL[{-x^(-1), -x, -((1 - x + x^2)/x), -1}, y] - 
       36*GPL[{-x^(-1), -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       1152*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 216*GPL[{-x, -1, 0, -1}, y] - 
       468*GPL[{-x, -x^(-1), -1, -1}, y] - 
       36*GPL[{-x, -x^(-1), -1, -((1 - x + x^2)/x)}, y] + 
       216*GPL[{-x, -x^(-1), 0, -1}, y] - 
       36*GPL[{-x, -x^(-1), -((1 - x + x^2)/x), -1}, y] - 
       36*GPL[{-x, -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       36*GPL[{-x, -x, -1, -1}, y] - 36*GPL[{-x, -x, -1, -((1 - x + x^2)/x)}, 
         y] - 36*GPL[{-x, -x, -((1 - x + x^2)/x), -1}, y] - 
       36*GPL[{-x, -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       1152*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 216*GPL[{-((1 - x + x^2)/x), -1, 0, -1}, 
         y] - 216*GPL[{-((1 - x + x^2)/x), -x^(-1), 0, -1}, y] + 
       216*GPL[{-((1 - x + x^2)/x), -x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 216*GPL[{-((1 - x + x^2)/x), -x, 0, -1}, 
         y] + 216*GPL[{-((1 - x + x^2)/x), -x, -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 648*GPL[{-((1 - x + x^2)/x), 
          -((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       972*GPL[{L[1 - o + o^2], 0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       648*GPL[{L[1 - o + o^2], L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, 
         x] - 936*GPL[{-1}, y]*Zeta[3] - 1680*GPL[{0}, x]*Zeta[3] + 
       864*GPL[{1}, x]*Zeta[3] + 1248*GPL[{-((1 - x + x^2)/x)}, y]*Zeta[3] + 
       1248*GPL[{L[1 - o + o^2]}, x]*Zeta[3]))/1152), 
 INT["tt2nAmi463", 7, 463, 7, 2, {1, 1, 1, 1, -2, 0, 1, 1, 1}] -> 
  pre[x/(m2*(1 - x + x^2 + x*y))]*(-struct[1]/(256*eps^4) + 
    ((2 - 3*GPL[{0}, x] + 6*GPL[{1}, x])*struct[1])/(384*eps^3) + 
    (((4 - (8*I)*Pi + 2*Pi^2 + 8*GPL[{0}, x] - 3*GPL[{0}, x]^2 + 
         12*GPL[{0}, x]*GPL[{1}, x] - 12*GPL[{1}, x]^2 - 
         8*GPL[{-((1 - x + x^2)/x)}, y] - 8*GPL[{L[1 - o + o^2]}, x])*
        struct[1])/384 - ((GPL[{-1}, y] + GPL[{0}, x] - 
         GPL[{-((1 - x + x^2)/x)}, y] - GPL[{L[1 - o + o^2]}, x])*
        ((-2*I)*Pi + GPL[{-1}, y] + GPL[{0}, x] - GPL[{-((1 - x + x^2)/x)}, 
          y] - GPL[{L[1 - o + o^2]}, x])*struct[(x*(1 + y))/(-1 + x)^2])/128)/
     eps^2 + eps*Unknown["tt2nA", 463, 3, 1] + 
    (struct[1]*(960 - (1920*I)*Pi - 2320*Pi^2 + (400*I)*Pi^3 + 1157*Pi^4 - 
       11520*const["tt2nA", 463, 2, 0] - 960*Pi^2*GPL[{-1}, x] + 
       2880*Pi^2*GPL[{-1}, x]^2 + 1920*GPL[{0}, x] - 
       (3840*I)*Pi*GPL[{0}, x] - 2600*Pi^2*GPL[{0}, x] + 
       (720*I)*Pi^3*GPL[{0}, x] + 1200*GPL[{0}, x]^2 - 
       (3120*I)*Pi*GPL[{0}, x]^2 + 1080*Pi^2*GPL[{0}, x]^2 + 
       680*GPL[{0}, x]^3 + (480*I)*Pi*GPL[{0}, x]^3 - 300*GPL[{0}, x]^4 - 
       1920*Pi^2*GPL[{-1}, x]*GPL[{1}, x] - 1920*GPL[{-((1 - x + x^2)/x)}, 
         y] + (3840*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y] - 
       3840*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y] - 
       7200*Pi^2*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y] - 
       (2880*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y] - 
       720*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y] + 
       (2880*I)*Pi*GPL[{1}, x]^2*GPL[{-((1 - x + x^2)/x)}, y] + 
       4320*GPL[{0}, x]*GPL[{1}, x]^2*GPL[{-((1 - x + x^2)/x)}, y] - 
       4800*GPL[{1}, x]^3*GPL[{-((1 - x + x^2)/x)}, y] - 
       4800*Pi^2*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       3600*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       (14400*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, 
         y] + 7200*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] + 7200*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] - (14400*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] + 7200*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y] + 7200*GPL[{1}, x]^2*
        GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y] + 
       1920*GPL[{-((1 - x + x^2)/x)}, y]^2 - (3840*I)*Pi*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + 7440*Pi^2*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + 3840*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + (4320*I)*Pi*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + 2160*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + (23040*I)*Pi*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - 17280*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - 5760*GPL[{1}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - 1280*GPL[{-((1 - x + x^2)/x)}, y]^
         3 - (8640*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^3 + 
       4800*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]^3 + 
       7680*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]^3 - 
       2160*GPL[{-((1 - x + x^2)/x)}, y]^4 - (4320*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] - 
       (4320*I)*Pi*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x] + (10080*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^2*
        GPL[{L[1 + o^2]}, x] - 1920*GPL[{L[1 - o + o^2]}, x] + 
       (3840*I)*Pi*GPL[{L[1 - o + o^2]}, x] - 3840*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x] - 7200*Pi^2*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x] - (2880*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x] + (2880*I)*Pi*GPL[{1}, x]^2*
        GPL[{L[1 - o + o^2]}, x] + 4320*GPL[{0}, x]*GPL[{1}, x]^2*
        GPL[{L[1 - o + o^2]}, x] - 4800*GPL[{1}, x]^3*GPL[{L[1 - o + o^2]}, 
         x] + 2880*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       5760*GPL[{1}, x]^2*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       3840*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (7680*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       14880*Pi^2*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       7680*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, 
         x] + (8640*I)*Pi*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + 4320*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (46080*I)*Pi*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 34560*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       11520*GPL[{1}, x]^2*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + (11520*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       4320*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 14400*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (11520*I)*Pi*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 4320*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       14400*GPL[{1}, x]*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 3840*GPL[{-((1 - x + x^2)/x)}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - (25920*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^
         2*GPL[{L[1 - o + o^2]}, x] + 14400*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x] + 
       23040*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - 8640*GPL[{-((1 - x + x^2)/x)}, y]^3*
        GPL[{L[1 - o + o^2]}, x] + (20160*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       1920*GPL[{L[1 - o + o^2]}, x]^2 - (3840*I)*Pi*GPL[{L[1 - o + o^2]}, x]^
         2 + 7440*Pi^2*GPL[{L[1 - o + o^2]}, x]^2 + 3840*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]^2 + (4320*I)*Pi*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]^2 + (23040*I)*Pi*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x]^2 - 17280*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x]^2 - 5760*GPL[{1}, x]^2*
        GPL[{L[1 - o + o^2]}, x]^2 - 3840*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - (25920*I)*Pi*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{L[1 - o + o^2]}, x]^2 + 14400*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       23040*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 5760*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       5760*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 12960*GPL[{-((1 - x + x^2)/x)}, y]^2*
        GPL[{L[1 - o + o^2]}, x]^2 + (10080*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x]^2 - 1280*GPL[{L[1 - o + o^2]}, x]^3 - 
       (8640*I)*Pi*GPL[{L[1 - o + o^2]}, x]^3 + 4800*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]^3 + 7680*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x]^3 - 8640*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]^3 - 2160*GPL[{L[1 - o + o^2]}, x]^4 - 
       720*Pi^2*GPL[{-1, 0}, x] + 2880*GPL[{0, 1}, x] - 
       (46080*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 1}, x] + 
       31680*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 1}, x] + 
       7200*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 1}, x] - 
       7200*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 1}, x] - 
       (46080*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{0, 1}, x] - 
       7680*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] - 
       (8640*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] - 
       8640*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, 
         x] + 4320*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 4320*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] - 
       10080*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{0, L[1 - o + o^2]}, x] - 
       3840*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       (4320*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] + 
       14400*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] - 14400*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - 4800*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{0, L[1 - o + o^2]}, x] + 7200*Pi^2*GPL[{1, L[1 - o + o^2]}, x] + 
       (2880*I)*Pi*GPL[{0}, x]*GPL[{1, L[1 - o + o^2]}, x] - 
       (5760*I)*Pi*GPL[{1}, x]*GPL[{1, L[1 - o + o^2]}, x] - 
       8640*GPL[{0}, x]*GPL[{1}, x]*GPL[{1, L[1 - o + o^2]}, x] + 
       9600*GPL[{1}, x]^2*GPL[{1, L[1 - o + o^2]}, x] - 
       5760*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{1, L[1 - o + o^2]}, x] - 
       11520*GPL[{1}, x]*GPL[{-x}, y]*GPL[{1, L[1 - o + o^2]}, x] - 
       (46080*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{1, L[1 - o + o^2]}, 
         x] + 31680*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 28800*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{1, L[1 - o + o^2]}, x] - 
       (23040*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{1, L[1 - o + o^2]}, x] + 
       17280*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{1, L[1 - o + o^2]}, 
         x] + 11520*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - 23040*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{1, L[1 - o + o^2]}, x] - 
       7680*GPL[{L[1 - o + o^2]}, x]^2*GPL[{1, L[1 - o + o^2]}, x] - 
       14400*GPL[{0, L[1 - o + o^2]}, x]*GPL[{1, L[1 - o + o^2]}, x] - 
       8640*GPL[{1, L[1 - o + o^2]}, x]^2 + 4800*Pi^2*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 3600*GPL[{0}, x]^2*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + (14400*I)*Pi*GPL[{1}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 7200*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 4320*GPL[{1}, x]^2*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + (4320*I)*Pi*
        GPL[{L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (11520*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 4320*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       14400*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       5760*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] - 7200*GPL[{0, 1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       4320*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] - 3600*Pi^2*GPL[{-x, -1}, y] - (1440*I)*Pi*GPL[{0}, x]*
        GPL[{-x, -1}, y] + 2880*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x, -1}, y] - 
       2880*GPL[{1}, x]^2*GPL[{-x, -1}, y] + (2880*I)*Pi*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -1}, y] - 
       2880*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -1}, y] + 
       (1440*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -1}, y] - 
       1440*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -1}, y] + 
       2880*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -1}, y] + 720*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x, -1}, y] + 
       (14400*I)*Pi*GPL[{1}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       7200*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       1440*GPL[{1}, x]^2*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       (4320*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       (11520*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] + 4320*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 14400*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       5760*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       7200*GPL[{0, 1}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       4320*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       2400*Pi^2*GPL[{-((1 - x + x^2)/x), -1}, y] + 
       4320*GPL[{-((1 - x + x^2)/x), -1}, y]^2 + 4320*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], 0}, x] + 
       4320*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], 0}, 
         x] - 10080*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 + o^2], 0}, x] - 
       4320*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], 0}, x] - 
       4320*GPL[{-x, -((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], 0}, x] - 
       (20160*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 4320*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       4320*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       10080*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - (10080*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       4320*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       4320*GPL[{-x, -((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 1440*GPL[{-1, 0, 0}, x] - 
       2880*GPL[{1}, x]*GPL[{-1, 0, 0}, x] + 2880*GPL[{-1, 0, 1}, x] + 
       5760*GPL[{1}, x]*GPL[{-1, 0, 1}, x] + 4320*GPL[{0, 0, 1}, x] - 
       53280*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 0, 1}, x] - 
       6240*GPL[{0, 0, L[1 - o + o^2]}, x] + 8640*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{0, 0, L[1 - o + o^2]}, x] + 28800*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{0, 1, 1}, x] + (46080*I)*Pi*GPL[{0, 1, L[1 - o + o^2]}, x] - 
       46080*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 1, L[1 - o + o^2]}, x] + 
       (48960*I)*Pi*GPL[{0, L[1 - o + o^2], 1}, x] - 
       14400*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2], 1}, x] + 
       2880*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2], 1}, x] + 
       (5760*I)*Pi*GPL[{1, 1, L[1 - o + o^2]}, x] + 8640*GPL[{0}, x]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 9600*GPL[{1}, x]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 5760*GPL[{-x^(-1)}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 11520*GPL[{-x}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 28800*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 5760*GPL[{L[1 - o + o^2]}, x]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 1440*GPL[{0}, x]*
        GPL[{-x^(-1), -x, -1}, y] - 2880*GPL[{1}, x]*GPL[{-x^(-1), -x, -1}, 
         y] + (1440*I)*Pi*GPL[{-x^(-1), -((1 - x + x^2)/x), -1}, y] - 
       1440*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -1}, y] + 
       2880*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -1}, y] + 1440*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -1}, y] - 
       (1440*I)*Pi*GPL[{-x, -1, -1}, y] - 7200*GPL[{0}, x]*
        GPL[{-x, -1, -1}, y] + 17280*GPL[{1}, x]*GPL[{-x, -1, -1}, y] - 
       2880*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -1, -1}, y] - 
       1440*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -1, -1}, y] - 
       (1440*I)*Pi*GPL[{-x, -1, -((1 - x + x^2)/x)}, y] + 
       1440*GPL[{0}, x]*GPL[{-x, -1, -((1 - x + x^2)/x)}, y] + 
       2880*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -1, -((1 - x + x^2)/x)}, 
         y] - 1440*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -1, -((1 - x + x^2)/x)}, 
         y] + 4320*GPL[{0}, x]*GPL[{-x, -x^(-1), -1}, y] - 
       8640*GPL[{1}, x]*GPL[{-x, -x^(-1), -1}, y] + 1440*GPL[{0}, x]*
        GPL[{-x, -x, -1}, y] - 2880*GPL[{1}, x]*GPL[{-x, -x, -1}, y] + 
       2880*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -((1 - x + x^2)/x), -1}, 
         y] - (5760*I)*Pi*GPL[{-((1 - x + x^2)/x), -1, -1}, y] + 
       5760*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -1, -1}, y] - 
       5760*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-((1 - x + x^2)/x), -1, -1}, 
         y] - 5760*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -1, -1}, 
         y] + (2880*I)*Pi*GPL[{-((1 - x + x^2)/x), -x^(-1), -1}, y] - 
       2880*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -x^(-1), -1}, y] + 
       2880*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -x^(-1), -1}, 
         y] - (4320*I)*Pi*GPL[{-((1 - x + x^2)/x), -x^(-1), -((1 + x^2)/x)}, 
         y] + 4320*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -x^(-1), 
          -((1 + x^2)/x)}, y] - 4320*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -x^(-1), -((1 + x^2)/x)}, y] + 
       (11520*I)*Pi*GPL[{-((1 - x + x^2)/x), -x^(-1), -((1 - x + x^2)/x)}, 
         y] - 4320*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -x^(-1), 
          -((1 - x + x^2)/x)}, y] - 14400*GPL[{1}, x]*
        GPL[{-((1 - x + x^2)/x), -x^(-1), -((1 - x + x^2)/x)}, y] + 
       11520*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -x^(-1), 
          -((1 - x + x^2)/x)}, y] - (4320*I)*Pi*
        GPL[{-((1 - x + x^2)/x), -x, -((1 + x^2)/x)}, y] + 
       4320*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -x, -((1 + x^2)/x)}, y] - 
       4320*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -x, 
          -((1 + x^2)/x)}, y] + (11520*I)*Pi*GPL[{-((1 - x + x^2)/x), -x, 
          -((1 - x + x^2)/x)}, y] - 4320*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x), -x, -((1 - x + x^2)/x)}, y] - 
       14400*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x), -x, -((1 - x + x^2)/x)}, 
         y] + 11520*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -x, 
          -((1 - x + x^2)/x)}, y] - (11520*I)*Pi*
        GPL[{-((1 - x + x^2)/x), -((1 - x + x^2)/x), -1}, y] + 
       11520*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 - x + x^2)/x), -1}, 
         y] - 3840*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-((1 - x + x^2)/x), -((1 - x + x^2)/x), -1}, y] - 
       11520*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), 
          -((1 - x + x^2)/x), -1}, y] + (20160*I)*Pi*
        GPL[{-((1 - x + x^2)/x), -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       20160*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + 20160*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       3840*GPL[{L[1 - o + o^2], 0, L[1 - o + o^2]}, x] - 
       (4320*I)*Pi*GPL[{L[1 - o + o^2], 0, L[1 - o + o^2]}, x] - 
       5760*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2], 0, 
          L[1 - o + o^2]}, x] - 4800*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 - o + o^2], 0, L[1 - o + o^2]}, x] - 
       (23040*I)*Pi*GPL[{L[1 - o + o^2], 1, L[1 - o + o^2]}, x] + 
       23040*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2], 1, 
          L[1 - o + o^2]}, x] - 7680*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 - o + o^2], 1, L[1 - o + o^2]}, x] - 
       20160*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2], L[1 + o^2], 
          0}, x] - (10080*I)*Pi*GPL[{L[1 - o + o^2], L[1 + o^2], 
          L[1 - o + o^2]}, x] + 20160*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       8640*GPL[{-1, -1, 0, 0}, x] - 17280*GPL[{-1, -1, 0, 1}, x] + 
       1440*GPL[{-1, 0, 0, 0}, x] - 5760*GPL[{-1, 0, 1, 0}, x] + 
       5760*GPL[{-1, 0, 1, 1}, x] + 8640*GPL[{0, 0, 0, 1}, x] + 
       2880*GPL[{0, 0, 0, L[1 - o + o^2]}, x] + 
       31680*GPL[{0, L[1 - o + o^2], 1, 1}, x] - 
       7680*GPL[{1, L[1 - o + o^2], 1, 1}, x] + 
       2880*GPL[{-x^(-1), -x, -1, -1}, y] - 1440*GPL[{-x^(-1), -x, 0, -1}, 
         y] - 1440*GPL[{-x^(-1), -((1 - x + x^2)/x), -1, -1}, y] - 
       1440*GPL[{-x^(-1), -((1 - x + x^2)/x), -1, -((1 - x + x^2)/x)}, y] - 
       4320*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x), -1}, y] - 
       27360*GPL[{-x, -1, -1, -1}, y] + 
       1440*GPL[{-x, -1, -1, -((1 - x + x^2)/x)}, y] + 
       10080*GPL[{-x, -1, 0, -1}, y] + 
       1440*GPL[{-x, -1, -((1 - x + x^2)/x), -1}, y] - 
       4320*GPL[{-x, -1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       5760*GPL[{-x, 0, -1, -1}, y] - 1440*GPL[{-x, 0, 0, -1}, y] + 
       8640*GPL[{-x, -x^(-1), -1, -1}, y] - 4320*GPL[{-x, -x^(-1), 0, -1}, 
         y] + 2880*GPL[{-x, -x, -1, -1}, y] - 1440*GPL[{-x, -x, 0, -1}, y] - 
       2880*GPL[{-x, -((1 - x + x^2)/x), -1, -((1 - x + x^2)/x)}, y] - 
       2880*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x), -1}, y] + 
       11520*GPL[{-((1 - x + x^2)/x), -1, -1, -1}, y] - 
       2880*GPL[{-((1 - x + x^2)/x), -1, 0, -1}, y] - 
       8640*GPL[{-((1 - x + x^2)/x), -1, -((1 - x + x^2)/x), -1}, y] - 
       2880*GPL[{-((1 - x + x^2)/x), -x^(-1), -1, -1}, y] + 
       2880*GPL[{-((1 - x + x^2)/x), -x^(-1), -1, -((1 - x + x^2)/x)}, y] + 
       2880*GPL[{-((1 - x + x^2)/x), -x^(-1), 0, -1}, y] - 
       4320*GPL[{-((1 - x + x^2)/x), -x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 11520*GPL[{-((1 - x + x^2)/x), -x^(-1), 
          -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       2880*GPL[{-((1 - x + x^2)/x), -x, 0, -1}, y] - 
       4320*GPL[{-((1 - x + x^2)/x), -x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 11520*GPL[{-((1 - x + x^2)/x), -x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 7680*GPL[{-((1 - x + x^2)/x), 
          -((1 - x + x^2)/x), -1, -((1 - x + x^2)/x)}, y] + 
       20160*GPL[{-((1 - x + x^2)/x), -((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 8640*GPL[{L[1 - o + o^2], 0, 0, 1}, x] + 
       30240*GPL[{L[1 - o + o^2], 0, 1, 0}, x] + 
       28800*GPL[{L[1 - o + o^2], 0, 1, 1}, x] - 
       46080*GPL[{L[1 - o + o^2], 0, 1, L[1 - o + o^2]}, x] - 
       31680*GPL[{L[1 - o + o^2], 0, L[1 - o + o^2], 1}, x] - 
       1440*GPL[{L[1 - o + o^2], 1, 0, 0}, x] + 
       14400*GPL[{L[1 - o + o^2], 1, L[1 - o + o^2], 0}, x] + 
       17280*GPL[{L[1 - o + o^2], 1, L[1 - o + o^2], 1}, x] + 
       8640*GPL[{L[1 - o + o^2], L[1 - o + o^2], 0, 0}, x] - 
       960*GPL[{L[1 - o + o^2], L[1 - o + o^2], 0, L[1 - o + o^2]}, x] + 
       30720*GPL[{L[1 - o + o^2], L[1 - o + o^2], 1, L[1 - o + o^2]}, x] - 
       20160*GPL[{L[1 - o + o^2], L[1 - o + o^2], L[1 + o^2], 0}, x] + 
       20160*GPL[{L[1 - o + o^2], L[1 - o + o^2], L[1 + o^2], 
          L[1 - o + o^2]}, x] - 2400*Zeta[3] + (2760*I)*Pi*Zeta[3] + 
       10080*GPL[{-1}, x]*Zeta[3] + 10080*GPL[{0}, x]*Zeta[3]))/23040 - 
    (struct[(1 + x)^(-1)]*(-240*Pi^2 + 136*Pi^4 - 240*Pi^2*GPL[{-1}, x] + 
       720*Pi^2*GPL[{-1}, x]^2 - 30*Pi^2*GPL[{0}, x] + 
       (90*I)*Pi^3*GPL[{0}, x] - 480*Pi^2*GPL[{-1}, x]*GPL[{0}, x] - 
       180*GPL[{0}, x]^2 + 105*Pi^2*GPL[{0}, x]^2 - 90*GPL[{0}, x]^3 + 
       (60*I)*Pi*GPL[{0}, x]^3 - 30*GPL[{0}, x]^4 + 480*Pi^2*GPL[{1}, x] - 
       480*Pi^2*GPL[{-1}, x]*GPL[{1}, x] + 210*Pi^2*GPL[{0}, x]*GPL[{1}, x] + 
       360*GPL[{0}, x]^2*GPL[{1}, x] + 180*GPL[{0}, x]^3*GPL[{1}, x] - 
       420*Pi^2*GPL[{1}, x]^2 - 315*GPL[{0}, x]^2*GPL[{1}, x]^2 - 
       240*Pi^2*GPL[{-1}, x]*GPL[{-x^(-1)}, y] + 30*Pi^2*GPL[{0}, x]*
        GPL[{-x^(-1)}, y] - 60*GPL[{0}, x]^3*GPL[{-x^(-1)}, y] - 
       30*Pi^2*GPL[{1}, x]*GPL[{-x^(-1)}, y] - (360*I)*Pi*GPL[{0}, x]*
        GPL[{1}, x]*GPL[{-x^(-1)}, y] + 450*GPL[{0}, x]^2*GPL[{1}, x]*
        GPL[{-x^(-1)}, y] - (360*I)*Pi*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] - 
       270*GPL[{0}, x]*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] + 
       420*GPL[{1}, x]^3*GPL[{-x^(-1)}, y] - 60*Pi^2*GPL[{-x^(-1)}, y]^2 - 
       45*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]^2 + 90*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x^(-1)}, y]^2 - 90*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]^2 - 
       240*Pi^2*GPL[{-1}, x]*GPL[{-x}, y] + 390*Pi^2*GPL[{1}, x]*
        GPL[{-x}, y] + (360*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y] - 
       180*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-x}, y] + (360*I)*Pi*GPL[{1}, x]^2*
        GPL[{-x}, y] + 270*GPL[{0}, x]*GPL[{1}, x]^2*GPL[{-x}, y] - 
       420*GPL[{1}, x]^3*GPL[{-x}, y] + 240*Pi^2*GPL[{-x^(-1)}, y]*
        GPL[{-x}, y] + 180*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 
       360*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y] + 
       360*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 
       90*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y]^2 + 90*GPL[{1}, x]^2*
        GPL[{-x}, y]^2 + 180*Pi^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x] + (180*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x] + (720*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x] - 360*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 360*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 180*Pi^2*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] - (180*I)*Pi*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] - (720*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] + 360*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] + 360*GPL[{1}, x]^2*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] - (270*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 90*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 360*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + (270*I)*Pi*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 90*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 360*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 90*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^3 + 90*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^
         3 + 300*Pi^2*GPL[{-1, 0}, x] + 720*GPL[{0, 1}, x] + 
       900*Pi^2*GPL[{0, 1}, x] + (360*I)*Pi*GPL[{0}, x]*GPL[{0, 1}, x] - 
       180*GPL[{0}, x]^2*GPL[{0, 1}, x] - 1440*GPL[{1}, x]*GPL[{0, 1}, x] + 
       1080*GPL[{0}, x]*GPL[{1}, x]*GPL[{0, 1}, x] + 1260*GPL[{1}, x]^2*
        GPL[{0, 1}, x] + 180*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] - 
       540*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 
       90*GPL[{-x^(-1)}, y]^2*GPL[{0, 1}, x] + 180*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{0, 1}, x] - 540*GPL[{1}, x]*GPL[{-x}, y]*GPL[{0, 1}, x] - 
       360*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{0, 1}, x] + 
       90*GPL[{-x}, y]^2*GPL[{0, 1}, x] - 540*Pi^2*GPL[{0, L[1 - o + o^2]}, 
         x] - (540*I)*Pi*GPL[{0}, x]*GPL[{0, L[1 - o + o^2]}, x] + 
       450*Pi^2*GPL[{-x^(-1), -1}, y] + (180*I)*Pi*GPL[{0}, x]*
        GPL[{-x^(-1), -1}, y] - 360*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x^(-1), -1}, y] + 360*GPL[{1}, x]^2*GPL[{-x^(-1), -1}, y] - 
       (180*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -1}, y] + 
       180*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -1}, y] - 
       90*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x^(-1), -1}, y] - 
       240*Pi^2*GPL[{-x^(-1), -x}, y] - 180*GPL[{0}, x]^2*
        GPL[{-x^(-1), -x}, y] + 720*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x^(-1), -x}, y] - 720*GPL[{1}, x]^2*GPL[{-x^(-1), -x}, y] + 
       180*Pi^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (180*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (720*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       360*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       360*GPL[{1}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (540*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] + 180*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 720*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       270*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       450*Pi^2*GPL[{-x, -1}, y] - (180*I)*Pi*GPL[{0}, x]*GPL[{-x, -1}, y] + 
       360*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x, -1}, y] - 
       360*GPL[{1}, x]^2*GPL[{-x, -1}, y] + (180*I)*Pi*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{-x, -1}, y] - 180*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -1}, y] + 90*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x, -1}, y] - 
       180*Pi^2*GPL[{-x, -((1 - x + x^2)/x)}, y] - (180*I)*Pi*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - (720*I)*Pi*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 360*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 360*GPL[{1}, x]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + (540*I)*Pi*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 180*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       720*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] + 270*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] - 360*GPL[{-1, 0, 0}, x] - 720*GPL[{0}, x]*GPL[{-1, 0, 0}, x] - 
       720*GPL[{1}, x]*GPL[{-1, 0, 0}, x] - 360*GPL[{-x^(-1)}, y]*
        GPL[{-1, 0, 0}, x] - 360*GPL[{-x}, y]*GPL[{-1, 0, 0}, x] + 
       720*GPL[{-1, 0, 1}, x] + 1440*GPL[{0}, x]*GPL[{-1, 0, 1}, x] + 
       1440*GPL[{1}, x]*GPL[{-1, 0, 1}, x] + 720*GPL[{-x^(-1)}, y]*
        GPL[{-1, 0, 1}, x] + 720*GPL[{-x}, y]*GPL[{-1, 0, 1}, x] + 
       360*GPL[{0, 0, 1}, x] + (720*I)*Pi*GPL[{0, 0, 1}, x] - 
       180*GPL[{0}, x]*GPL[{0, 0, 1}, x] - 3060*GPL[{1}, x]*
        GPL[{0, 0, 1}, x] - 540*GPL[{-x^(-1)}, y]*GPL[{0, 0, 1}, x] + 
       360*GPL[{0}, x]*GPL[{0, 0, L[1 - o + o^2]}, x] + 
       1440*GPL[{0, 1, 1}, x] + (1440*I)*Pi*GPL[{0, 1, 1}, x] - 
       1080*GPL[{0}, x]*GPL[{0, 1, 1}, x] - 4680*GPL[{1}, x]*
        GPL[{0, 1, 1}, x] + 180*GPL[{-x^(-1)}, y]*GPL[{0, 1, 1}, x] + 
       180*GPL[{-x}, y]*GPL[{0, 1, 1}, x] - (1080*I)*Pi*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 360*GPL[{0}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - (2160*I)*Pi*
        GPL[{0, L[1 - o + o^2], 1}, x] + 1080*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2], 1}, x] + (1620*I)*Pi*
        GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       540*GPL[{0}, x]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       (180*I)*Pi*GPL[{-x^(-1), -1, -1}, y] + 900*GPL[{0}, x]*
        GPL[{-x^(-1), -1, -1}, y] - 2160*GPL[{1}, x]*GPL[{-x^(-1), -1, -1}, 
         y] + 180*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -1, -1}, y] - 
       (180*I)*Pi*GPL[{-x^(-1), -1, -((1 - x + x^2)/x)}, y] + 
       180*GPL[{0}, x]*GPL[{-x^(-1), -1, -((1 - x + x^2)/x)}, y] - 
       180*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -1, -((1 - x + x^2)/x)}, 
         y] - 180*GPL[{0}, x]*GPL[{-x^(-1), -x^(-1), -1}, y] + 
       360*GPL[{1}, x]*GPL[{-x^(-1), -x^(-1), -1}, y] - 
       360*GPL[{0}, x]*GPL[{-x^(-1), -x, -1}, y] + 720*GPL[{1}, x]*
        GPL[{-x^(-1), -x, -1}, y] - (180*I)*Pi*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -1}, y] + 180*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -1}, y] - 
       180*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -1}, 
         y] - (540*I)*Pi*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 180*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       720*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 540*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (180*I)*Pi*GPL[{-x, -1, -1}, y] - 
       900*GPL[{0}, x]*GPL[{-x, -1, -1}, y] + 2160*GPL[{1}, x]*
        GPL[{-x, -1, -1}, y] - 180*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -1, -1}, y] + (180*I)*Pi*GPL[{-x, -1, -((1 - x + x^2)/x)}, 
         y] - 180*GPL[{0}, x]*GPL[{-x, -1, -((1 - x + x^2)/x)}, y] + 
       180*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -1, -((1 - x + x^2)/x)}, y] + 
       360*GPL[{0}, x]*GPL[{-x, -x^(-1), -1}, y] - 720*GPL[{1}, x]*
        GPL[{-x, -x^(-1), -1}, y] + 180*GPL[{0}, x]*GPL[{-x, -x, -1}, y] - 
       360*GPL[{1}, x]*GPL[{-x, -x, -1}, y] + (180*I)*Pi*
        GPL[{-x, -((1 - x + x^2)/x), -1}, y] - 180*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x), -1}, y] + 180*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x), -1}, y] + 
       (540*I)*Pi*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       180*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       720*GPL[{1}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       540*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 2160*GPL[{-1, -1, 0, 0}, x] - 
       4320*GPL[{-1, -1, 0, 1}, x] + 2520*GPL[{-1, 0, 0, 0}, x] - 
       2880*GPL[{-1, 0, 0, 1}, x] - 2880*GPL[{-1, 0, 1, 0}, x] + 
       1440*GPL[{-1, 0, 1, 1}, x] + 1260*GPL[{0, 0, 0, 1}, x] - 
       720*GPL[{0, 0, 0, L[1 - o + o^2]}, x] + 1980*GPL[{0, 0, 1, 1}, x] + 
       720*GPL[{0, 0, 1, L[1 - o + o^2]}, x] - 
       720*GPL[{0, 0, L[1 - o + o^2], 1}, x] + 3960*GPL[{0, 1, 1, 1}, x] + 
       1440*GPL[{0, 1, 1, L[1 - o + o^2]}, x] + 
       1440*GPL[{0, 1, L[1 - o + o^2], 1}, x] - 
       1080*GPL[{0, 1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       2160*GPL[{0, L[1 - o + o^2], 1, 1}, x] - 
       2160*GPL[{0, L[1 - o + o^2], 1, L[1 - o + o^2]}, x] - 
       2160*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], 1}, x] + 
       1620*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       3420*GPL[{-x^(-1), -1, -1, -1}, y] + 
       180*GPL[{-x^(-1), -1, -1, -((1 - x + x^2)/x)}, y] - 
       1260*GPL[{-x^(-1), -1, 0, -1}, y] + 
       180*GPL[{-x^(-1), -1, -((1 - x + x^2)/x), -1}, y] - 
       180*GPL[{-x^(-1), -1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       720*GPL[{-x^(-1), 0, -1, -1}, y] + 180*GPL[{-x^(-1), 0, 0, -1}, y] - 
       360*GPL[{-x^(-1), -x^(-1), -1, -1}, y] + 
       180*GPL[{-x^(-1), -x^(-1), 0, -1}, y] - 
       720*GPL[{-x^(-1), -x, -1, -1}, y] + 360*GPL[{-x^(-1), -x, 0, -1}, y] + 
       180*GPL[{-x^(-1), -((1 - x + x^2)/x), -1, -1}, y] - 
       180*GPL[{-x^(-1), -((1 - x + x^2)/x), -1, -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x), -1}, y] - 
       540*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 3420*GPL[{-x, -1, -1, -1}, y] - 
       180*GPL[{-x, -1, -1, -((1 - x + x^2)/x)}, y] + 
       1260*GPL[{-x, -1, 0, -1}, y] - 180*GPL[{-x, -1, -((1 - x + x^2)/x), 
          -1}, y] + 180*GPL[{-x, -1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 720*GPL[{-x, 0, -1, -1}, y] - 180*GPL[{-x, 0, 0, -1}, y] + 
       720*GPL[{-x, -x^(-1), -1, -1}, y] - 360*GPL[{-x, -x^(-1), 0, -1}, y] + 
       360*GPL[{-x, -x, -1, -1}, y] - 180*GPL[{-x, -x, 0, -1}, y] - 
       180*GPL[{-x, -((1 - x + x^2)/x), -1, -1}, y] + 
       180*GPL[{-x, -((1 - x + x^2)/x), -1, -((1 - x + x^2)/x)}, y] + 
       180*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x), -1}, y] + 
       540*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 1260*Zeta[3] - (540*I)*Pi*Zeta[3] + 
       2520*GPL[{-1}, x]*Zeta[3] + 360*GPL[{0}, x]*Zeta[3] + 
       1260*GPL[{1}, x]*Zeta[3] - 1260*GPL[{-x^(-1)}, y]*Zeta[3]))/2880 + 
    (struct[(x*(1 + y))/((-1 + x)*(1 + x))]*(-240*Pi^2 + 136*Pi^4 - 
       240*Pi^2*GPL[{-1}, x] + 720*Pi^2*GPL[{-1}, x]^2 - 
       30*Pi^2*GPL[{0}, x] + (90*I)*Pi^3*GPL[{0}, x] - 
       480*Pi^2*GPL[{-1}, x]*GPL[{0}, x] - 180*GPL[{0}, x]^2 + 
       105*Pi^2*GPL[{0}, x]^2 - 90*GPL[{0}, x]^3 + (60*I)*Pi*GPL[{0}, x]^3 - 
       30*GPL[{0}, x]^4 + 480*Pi^2*GPL[{1}, x] - 480*Pi^2*GPL[{-1}, x]*
        GPL[{1}, x] + 210*Pi^2*GPL[{0}, x]*GPL[{1}, x] + 
       360*GPL[{0}, x]^2*GPL[{1}, x] + 180*GPL[{0}, x]^3*GPL[{1}, x] - 
       420*Pi^2*GPL[{1}, x]^2 - 315*GPL[{0}, x]^2*GPL[{1}, x]^2 - 
       240*Pi^2*GPL[{-1}, x]*GPL[{-x^(-1)}, y] + 30*Pi^2*GPL[{0}, x]*
        GPL[{-x^(-1)}, y] - 60*GPL[{0}, x]^3*GPL[{-x^(-1)}, y] - 
       30*Pi^2*GPL[{1}, x]*GPL[{-x^(-1)}, y] - (360*I)*Pi*GPL[{0}, x]*
        GPL[{1}, x]*GPL[{-x^(-1)}, y] + 450*GPL[{0}, x]^2*GPL[{1}, x]*
        GPL[{-x^(-1)}, y] - (360*I)*Pi*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] - 
       270*GPL[{0}, x]*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] + 
       420*GPL[{1}, x]^3*GPL[{-x^(-1)}, y] - 60*Pi^2*GPL[{-x^(-1)}, y]^2 - 
       45*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]^2 + 90*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x^(-1)}, y]^2 - 90*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]^2 - 
       240*Pi^2*GPL[{-1}, x]*GPL[{-x}, y] + 390*Pi^2*GPL[{1}, x]*
        GPL[{-x}, y] + (360*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y] - 
       180*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-x}, y] + (360*I)*Pi*GPL[{1}, x]^2*
        GPL[{-x}, y] + 270*GPL[{0}, x]*GPL[{1}, x]^2*GPL[{-x}, y] - 
       420*GPL[{1}, x]^3*GPL[{-x}, y] + 240*Pi^2*GPL[{-x^(-1)}, y]*
        GPL[{-x}, y] + 180*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 
       360*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y] + 
       360*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 
       90*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y]^2 + 90*GPL[{1}, x]^2*
        GPL[{-x}, y]^2 + 180*Pi^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x] + (180*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x] + (720*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x] - 360*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 360*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 180*Pi^2*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] - (180*I)*Pi*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] - (720*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] + 360*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] + 360*GPL[{1}, x]^2*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] - (270*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 90*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 360*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + (270*I)*Pi*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 90*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 360*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 90*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^3 + 90*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^
         3 + 300*Pi^2*GPL[{-1, 0}, x] + 720*GPL[{0, 1}, x] + 
       900*Pi^2*GPL[{0, 1}, x] + (360*I)*Pi*GPL[{0}, x]*GPL[{0, 1}, x] - 
       180*GPL[{0}, x]^2*GPL[{0, 1}, x] - 1440*GPL[{1}, x]*GPL[{0, 1}, x] + 
       1080*GPL[{0}, x]*GPL[{1}, x]*GPL[{0, 1}, x] + 1260*GPL[{1}, x]^2*
        GPL[{0, 1}, x] + 180*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] - 
       540*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 
       90*GPL[{-x^(-1)}, y]^2*GPL[{0, 1}, x] + 180*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{0, 1}, x] - 540*GPL[{1}, x]*GPL[{-x}, y]*GPL[{0, 1}, x] - 
       360*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{0, 1}, x] + 
       90*GPL[{-x}, y]^2*GPL[{0, 1}, x] - 540*Pi^2*GPL[{0, L[1 - o + o^2]}, 
         x] - (540*I)*Pi*GPL[{0}, x]*GPL[{0, L[1 - o + o^2]}, x] + 
       450*Pi^2*GPL[{-x^(-1), -1}, y] + (180*I)*Pi*GPL[{0}, x]*
        GPL[{-x^(-1), -1}, y] - 360*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x^(-1), -1}, y] + 360*GPL[{1}, x]^2*GPL[{-x^(-1), -1}, y] - 
       (180*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -1}, y] + 
       180*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -1}, y] - 
       90*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x^(-1), -1}, y] - 
       240*Pi^2*GPL[{-x^(-1), -x}, y] - 180*GPL[{0}, x]^2*
        GPL[{-x^(-1), -x}, y] + 720*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x^(-1), -x}, y] - 720*GPL[{1}, x]^2*GPL[{-x^(-1), -x}, y] + 
       180*Pi^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (180*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (720*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       360*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       360*GPL[{1}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (540*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] + 180*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 720*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       270*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       450*Pi^2*GPL[{-x, -1}, y] - (180*I)*Pi*GPL[{0}, x]*GPL[{-x, -1}, y] + 
       360*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x, -1}, y] - 
       360*GPL[{1}, x]^2*GPL[{-x, -1}, y] + (180*I)*Pi*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{-x, -1}, y] - 180*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -1}, y] + 90*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x, -1}, y] - 
       180*Pi^2*GPL[{-x, -((1 - x + x^2)/x)}, y] - (180*I)*Pi*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - (720*I)*Pi*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 360*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 360*GPL[{1}, x]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + (540*I)*Pi*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 180*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       720*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] + 270*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] - 360*GPL[{-1, 0, 0}, x] - 720*GPL[{0}, x]*GPL[{-1, 0, 0}, x] - 
       720*GPL[{1}, x]*GPL[{-1, 0, 0}, x] - 360*GPL[{-x^(-1)}, y]*
        GPL[{-1, 0, 0}, x] - 360*GPL[{-x}, y]*GPL[{-1, 0, 0}, x] + 
       720*GPL[{-1, 0, 1}, x] + 1440*GPL[{0}, x]*GPL[{-1, 0, 1}, x] + 
       1440*GPL[{1}, x]*GPL[{-1, 0, 1}, x] + 720*GPL[{-x^(-1)}, y]*
        GPL[{-1, 0, 1}, x] + 720*GPL[{-x}, y]*GPL[{-1, 0, 1}, x] + 
       360*GPL[{0, 0, 1}, x] + (720*I)*Pi*GPL[{0, 0, 1}, x] - 
       180*GPL[{0}, x]*GPL[{0, 0, 1}, x] - 3060*GPL[{1}, x]*
        GPL[{0, 0, 1}, x] - 540*GPL[{-x^(-1)}, y]*GPL[{0, 0, 1}, x] + 
       360*GPL[{0}, x]*GPL[{0, 0, L[1 - o + o^2]}, x] + 
       1440*GPL[{0, 1, 1}, x] + (1440*I)*Pi*GPL[{0, 1, 1}, x] - 
       1080*GPL[{0}, x]*GPL[{0, 1, 1}, x] - 4680*GPL[{1}, x]*
        GPL[{0, 1, 1}, x] + 180*GPL[{-x^(-1)}, y]*GPL[{0, 1, 1}, x] + 
       180*GPL[{-x}, y]*GPL[{0, 1, 1}, x] - (1080*I)*Pi*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 360*GPL[{0}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - (2160*I)*Pi*
        GPL[{0, L[1 - o + o^2], 1}, x] + 1080*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2], 1}, x] + (1620*I)*Pi*
        GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       540*GPL[{0}, x]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       (180*I)*Pi*GPL[{-x^(-1), -1, -1}, y] + 900*GPL[{0}, x]*
        GPL[{-x^(-1), -1, -1}, y] - 2160*GPL[{1}, x]*GPL[{-x^(-1), -1, -1}, 
         y] + 180*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -1, -1}, y] - 
       (180*I)*Pi*GPL[{-x^(-1), -1, -((1 - x + x^2)/x)}, y] + 
       180*GPL[{0}, x]*GPL[{-x^(-1), -1, -((1 - x + x^2)/x)}, y] - 
       180*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -1, -((1 - x + x^2)/x)}, 
         y] - 180*GPL[{0}, x]*GPL[{-x^(-1), -x^(-1), -1}, y] + 
       360*GPL[{1}, x]*GPL[{-x^(-1), -x^(-1), -1}, y] - 
       360*GPL[{0}, x]*GPL[{-x^(-1), -x, -1}, y] + 720*GPL[{1}, x]*
        GPL[{-x^(-1), -x, -1}, y] - (180*I)*Pi*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -1}, y] + 180*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -1}, y] - 
       180*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -1}, 
         y] - (540*I)*Pi*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 180*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       720*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 540*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (180*I)*Pi*GPL[{-x, -1, -1}, y] - 
       900*GPL[{0}, x]*GPL[{-x, -1, -1}, y] + 2160*GPL[{1}, x]*
        GPL[{-x, -1, -1}, y] - 180*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -1, -1}, y] + (180*I)*Pi*GPL[{-x, -1, -((1 - x + x^2)/x)}, 
         y] - 180*GPL[{0}, x]*GPL[{-x, -1, -((1 - x + x^2)/x)}, y] + 
       180*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -1, -((1 - x + x^2)/x)}, y] + 
       360*GPL[{0}, x]*GPL[{-x, -x^(-1), -1}, y] - 720*GPL[{1}, x]*
        GPL[{-x, -x^(-1), -1}, y] + 180*GPL[{0}, x]*GPL[{-x, -x, -1}, y] - 
       360*GPL[{1}, x]*GPL[{-x, -x, -1}, y] + (180*I)*Pi*
        GPL[{-x, -((1 - x + x^2)/x), -1}, y] - 180*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x), -1}, y] + 180*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x), -1}, y] + 
       (540*I)*Pi*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       180*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       720*GPL[{1}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       540*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 2160*GPL[{-1, -1, 0, 0}, x] - 
       4320*GPL[{-1, -1, 0, 1}, x] + 2520*GPL[{-1, 0, 0, 0}, x] - 
       2880*GPL[{-1, 0, 0, 1}, x] - 2880*GPL[{-1, 0, 1, 0}, x] + 
       1440*GPL[{-1, 0, 1, 1}, x] + 1260*GPL[{0, 0, 0, 1}, x] - 
       720*GPL[{0, 0, 0, L[1 - o + o^2]}, x] + 1980*GPL[{0, 0, 1, 1}, x] + 
       720*GPL[{0, 0, 1, L[1 - o + o^2]}, x] - 
       720*GPL[{0, 0, L[1 - o + o^2], 1}, x] + 3960*GPL[{0, 1, 1, 1}, x] + 
       1440*GPL[{0, 1, 1, L[1 - o + o^2]}, x] + 
       1440*GPL[{0, 1, L[1 - o + o^2], 1}, x] - 
       1080*GPL[{0, 1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       2160*GPL[{0, L[1 - o + o^2], 1, 1}, x] - 
       2160*GPL[{0, L[1 - o + o^2], 1, L[1 - o + o^2]}, x] - 
       2160*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], 1}, x] + 
       1620*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       3420*GPL[{-x^(-1), -1, -1, -1}, y] + 
       180*GPL[{-x^(-1), -1, -1, -((1 - x + x^2)/x)}, y] - 
       1260*GPL[{-x^(-1), -1, 0, -1}, y] + 
       180*GPL[{-x^(-1), -1, -((1 - x + x^2)/x), -1}, y] - 
       180*GPL[{-x^(-1), -1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       720*GPL[{-x^(-1), 0, -1, -1}, y] + 180*GPL[{-x^(-1), 0, 0, -1}, y] - 
       360*GPL[{-x^(-1), -x^(-1), -1, -1}, y] + 
       180*GPL[{-x^(-1), -x^(-1), 0, -1}, y] - 
       720*GPL[{-x^(-1), -x, -1, -1}, y] + 360*GPL[{-x^(-1), -x, 0, -1}, y] + 
       180*GPL[{-x^(-1), -((1 - x + x^2)/x), -1, -1}, y] - 
       180*GPL[{-x^(-1), -((1 - x + x^2)/x), -1, -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x), -1}, y] - 
       540*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 3420*GPL[{-x, -1, -1, -1}, y] - 
       180*GPL[{-x, -1, -1, -((1 - x + x^2)/x)}, y] + 
       1260*GPL[{-x, -1, 0, -1}, y] - 180*GPL[{-x, -1, -((1 - x + x^2)/x), 
          -1}, y] + 180*GPL[{-x, -1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 720*GPL[{-x, 0, -1, -1}, y] - 180*GPL[{-x, 0, 0, -1}, y] + 
       720*GPL[{-x, -x^(-1), -1, -1}, y] - 360*GPL[{-x, -x^(-1), 0, -1}, y] + 
       360*GPL[{-x, -x, -1, -1}, y] - 180*GPL[{-x, -x, 0, -1}, y] - 
       180*GPL[{-x, -((1 - x + x^2)/x), -1, -1}, y] + 
       180*GPL[{-x, -((1 - x + x^2)/x), -1, -((1 - x + x^2)/x)}, y] + 
       180*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x), -1}, y] + 
       540*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 1260*Zeta[3] - (540*I)*Pi*Zeta[3] + 
       2520*GPL[{-1}, x]*Zeta[3] + 360*GPL[{0}, x]*Zeta[3] + 
       1260*GPL[{1}, x]*Zeta[3] - 1260*GPL[{-x^(-1)}, y]*Zeta[3]))/5760 + 
    (struct[1]*(84*Pi^2*GPL[{1}, x] + (66*I)*Pi^3*GPL[{1}, x] - 
       72*Pi^2*GPL[{-1}, y]*GPL[{1}, x] + (72*I)*Pi*GPL[{0}, x]*GPL[{1}, x] - 
       48*Pi^2*GPL[{0}, x]*GPL[{1}, x] - (144*I)*Pi*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{1}, x] + 18*GPL[{0}, x]^2*GPL[{1}, x] - (72*I)*Pi*GPL[{0}, x]^2*
        GPL[{1}, x] + 36*GPL[{-1}, y]*GPL[{0}, x]^2*GPL[{1}, x] + 
       66*GPL[{0}, x]^3*GPL[{1}, x] + (72*I)*Pi*GPL[{1}, x]^2 + 
       9*Pi^2*GPL[{1}, x]^2 - (144*I)*Pi*GPL[{-1}, y]*GPL[{1}, x]^2 - 
       36*GPL[{0}, x]*GPL[{1}, x]^2 - (108*I)*Pi*GPL[{0}, x]*GPL[{1}, x]^2 + 
       72*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x]^2 + 36*GPL[{0}, x]^2*
        GPL[{1}, x]^2 - 24*GPL[{1}, x]^3 + 48*GPL[{-1}, y]*GPL[{1}, x]^3 - 
       18*GPL[{0}, x]*GPL[{1}, x]^3 + 9*GPL[{1}, x]^4 - 
       24*Pi^2*GPL[{-x^(-1)}, y] + 48*Pi^2*GPL[{-1}, x]*GPL[{-x^(-1)}, y] - 
       6*Pi^2*GPL[{0}, x]*GPL[{-x^(-1)}, y] - 18*GPL[{0}, x]^2*
        GPL[{-x^(-1)}, y] + 12*GPL[{0}, x]^3*GPL[{-x^(-1)}, y] - 
       (72*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y] + 66*Pi^2*GPL[{1}, x]*
        GPL[{-x^(-1)}, y] + 36*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y] + 
       (216*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 
       108*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-x^(-1)}, y] + 
       36*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] - 54*GPL[{0}, x]*GPL[{1}, x]^2*
        GPL[{-x^(-1)}, y] + 36*GPL[{1}, x]^3*GPL[{-x^(-1)}, y] + 
       12*Pi^2*GPL[{-x^(-1)}, y]^2 + 9*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]^2 + 
       (36*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y]^2 - 18*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x^(-1)}, y]^2 - 18*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]^2 - 
       96*Pi^2*GPL[{-1}, x]*GPL[{-x}, y] - (72*I)*Pi*GPL[{1}, x]*
        GPL[{-x}, y] + 216*Pi^2*GPL[{1}, x]*GPL[{-x}, y] + 
       36*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y] + (288*I)*Pi*GPL[{0}, x]*
        GPL[{1}, x]*GPL[{-x}, y] - 90*GPL[{0}, x]^2*GPL[{1}, x]*
        GPL[{-x}, y] + 36*GPL[{1}, x]^2*GPL[{-x}, y] + 
       (72*I)*Pi*GPL[{1}, x]^2*GPL[{-x}, y] - 48*GPL[{1}, x]^3*GPL[{-x}, y] + 
       96*Pi^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] + 72*GPL[{0}, x]^2*
        GPL[{-x^(-1)}, y]*GPL[{-x}, y] + (72*I)*Pi*GPL[{1}, x]*
        GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 144*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x^(-1)}, y]*GPL[{-x}, y] + 72*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*
        GPL[{-x}, y] + (36*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]^2 - 
       36*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y]^2 + 
       56*Pi^2*GPL[{-((1 - x + x^2)/x)}, y] - (42*I)*Pi^3*
        GPL[{-((1 - x + x^2)/x)}, y] + (120*I)*Pi*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] + 18*Pi^2*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] - 60*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y] + (18*I)*Pi*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y] - 24*GPL[{0}, x]^3*
        GPL[{-((1 - x + x^2)/x)}, y] - (36*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x] + 60*Pi^2*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x] + 36*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x] + (108*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x] - 54*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x] + (18*I)*Pi*GPL[{-x^(-1)}, y]^2*
        GPL[{L[1 + o^2]}, x] - 18*GPL[{0}, x]*GPL[{-x^(-1)}, y]^2*
        GPL[{L[1 + o^2]}, x] - (36*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + 
       60*Pi^2*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + 36*GPL[{0}, x]*
        GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + (108*I)*Pi*GPL[{0}, x]*
        GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] - 54*GPL[{0}, x]^2*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x] + (36*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x] - 36*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x] + (18*I)*Pi*GPL[{-x}, y]^2*
        GPL[{L[1 + o^2]}, x] - 18*GPL[{0}, x]*GPL[{-x}, y]^2*
        GPL[{L[1 + o^2]}, x] + (72*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x] - 120*Pi^2*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x] - 72*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x] - (216*I)*Pi*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
       108*GPL[{0}, x]^2*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
       (18*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]^2 - 
       18*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]^2 + 
       (18*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]^2 - 
       18*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]^2 - 
       (36*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]^2 + 
       36*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]^2 + 
       56*Pi^2*GPL[{L[1 - o + o^2]}, x] - (42*I)*Pi^3*GPL[{L[1 - o + o^2]}, 
         x] + 12*Pi^2*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (120*I)*Pi*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] + 
       18*Pi^2*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] + (72*I)*Pi*GPL[{-1}, y]*
        GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] - 60*GPL[{0}, x]^2*
        GPL[{L[1 - o + o^2]}, x] + (18*I)*Pi*GPL[{0}, x]^2*
        GPL[{L[1 - o + o^2]}, x] - 36*GPL[{-1}, y]*GPL[{0}, x]^2*
        GPL[{L[1 - o + o^2]}, x] - 24*GPL[{0}, x]^3*GPL[{L[1 - o + o^2]}, 
         x] + (72*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       186*Pi^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       36*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (216*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       18*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       72*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (432*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       360*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x] - (36*I)*Pi*GPL[{-x^(-1)}, y]^2*GPL[{L[1 - o + o^2]}, x] + 
       18*GPL[{0}, x]*GPL[{-x^(-1)}, y]^2*GPL[{L[1 - o + o^2]}, x] + 
       36*GPL[{1}, x]*GPL[{-x^(-1)}, y]^2*GPL[{L[1 - o + o^2]}, x] + 
       (72*I)*Pi*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       222*Pi^2*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       36*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (252*I)*Pi*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       18*GPL[{0}, x]^2*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       72*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (576*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       432*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (72*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       36*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, 
         x] + 72*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] - (36*I)*Pi*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x] + 18*GPL[{0}, x]*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x] + 36*GPL[{1}, x]*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x] + (72*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - 120*Pi^2*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - (72*I)*Pi*GPL[{-1}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
       72*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
       (216*I)*Pi*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       72*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + 108*GPL[{0}, x]^2*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - (252*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       252*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - (252*I)*Pi*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       252*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - (36*I)*Pi*GPL[{L[1 + o^2]}, x]^2*
        GPL[{L[1 - o + o^2]}, x] + 36*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]^2*
        GPL[{L[1 - o + o^2]}, x] + 36*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + (342*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 234*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 216*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 18*GPL[{-x^(-1)}, y]^2*
        GPL[{L[1 - o + o^2]}, x]^2 + 36*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^
         2 + (396*I)*Pi*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 - 
       252*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 - 
       288*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 - 
       36*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 - 
       18*GPL[{-x}, y]^2*GPL[{L[1 - o + o^2]}, x]^2 + 114*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^3 + 132*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]^3 + 48*Pi^2*GPL[{-1, -x^(-1)}, y] + 
       36*GPL[{0}, x]^2*GPL[{-1, -x^(-1)}, y] + (144*I)*Pi*GPL[{1}, x]*
        GPL[{-1, -x^(-1)}, y] - 72*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-1, -x^(-1)}, y] - 72*GPL[{1}, x]^2*GPL[{-1, -x^(-1)}, y] + 
       (72*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       72*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       (144*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       72*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       144*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       72*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-1, -x^(-1)}, y] + 
       (144*I)*Pi*GPL[{1}, x]*GPL[{-1, -x}, y] - 72*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-1, -x}, y] - 72*GPL[{1}, x]^2*GPL[{-1, -x}, y] + 
       (72*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x}, y] - 
       72*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x}, y] - 
       (144*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] + 
       72*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] + 
       144*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] - 
       72*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-1, -x}, y] + 
       12*Pi^2*GPL[{-1, -((1 - x + x^2)/x)}, y] + (72*I)*Pi*GPL[{0}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] - 36*GPL[{0}, x]^2*
        GPL[{-1, -((1 - x + x^2)/x)}, y] - (72*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] + 72*GPL[{0}, x]*
        GPL[{L[1 + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       240*Pi^2*GPL[{0, -1}, x] - (144*I)*Pi*GPL[{0, 1}, x] + 
       402*Pi^2*GPL[{0, 1}, x] + (288*I)*Pi*GPL[{-1}, y]*GPL[{0, 1}, x] + 
       72*GPL[{0}, x]*GPL[{0, 1}, x] + (360*I)*Pi*GPL[{0}, x]*
        GPL[{0, 1}, x] - 144*GPL[{-1}, y]*GPL[{0}, x]*GPL[{0, 1}, x] - 
       126*GPL[{0}, x]^2*GPL[{0, 1}, x] - 144*GPL[{1}, x]*GPL[{0, 1}, x] - 
       (216*I)*Pi*GPL[{1}, x]*GPL[{0, 1}, x] + 108*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{0, 1}, x] + 126*GPL[{1}, x]^2*GPL[{0, 1}, x] + 
       36*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + (216*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{0, 1}, x] - 180*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 
       108*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] - 
       18*GPL[{-x^(-1)}, y]^2*GPL[{0, 1}, x] - 36*GPL[{-x}, y]*
        GPL[{0, 1}, x] + (216*I)*Pi*GPL[{-x}, y]*GPL[{0, 1}, x] - 
       72*GPL[{0}, x]*GPL[{-x}, y]*GPL[{0, 1}, x] - 216*GPL[{1}, x]*
        GPL[{-x}, y]*GPL[{0, 1}, x] - 144*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{0, 1}, x] + 36*GPL[{-x}, y]^2*GPL[{0, 1}, x] - 
       72*GPL[{-1, -x^(-1)}, y]*GPL[{0, 1}, x] + 72*GPL[{-1, -x}, y]*
        GPL[{0, 1}, x] + 108*GPL[{0, 1}, x]^2 - 
       (72*I)*Pi*GPL[{0, L[1 + o^2]}, x] + 120*Pi^2*GPL[{0, L[1 + o^2]}, x] + 
       (72*I)*Pi*GPL[{-1}, y]*GPL[{0, L[1 + o^2]}, x] + 
       72*GPL[{0}, x]*GPL[{0, L[1 + o^2]}, x] + (216*I)*Pi*GPL[{0}, x]*
        GPL[{0, L[1 + o^2]}, x] - 72*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{0, L[1 + o^2]}, x] - 108*GPL[{0}, x]^2*GPL[{0, L[1 + o^2]}, x] - 
       36*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       (108*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       108*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       18*GPL[{-x^(-1)}, y]^2*GPL[{0, L[1 + o^2]}, x] - 
       36*GPL[{-x}, y]*GPL[{0, L[1 + o^2]}, x] + (108*I)*Pi*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2]}, x] - 108*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2]}, x] + 36*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2]}, x] + 18*GPL[{-x}, y]^2*GPL[{0, L[1 + o^2]}, x] + 
       72*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       (216*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       216*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       36*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] + 
       36*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] - 
       72*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] + 72*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - (216*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - 72*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] + 216*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - 252*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] - 
       252*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] - 
       72*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] + 72*GPL[{-1, -x^(-1)}, y]*
        GPL[{0, L[1 + o^2]}, x] + 72*GPL[{-1, -x}, y]*GPL[{0, L[1 + o^2]}, 
         x] - 72*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       36*GPL[{0, L[1 + o^2]}, x]^2 + (144*I)*Pi*GPL[{0, L[1 - o + o^2]}, 
         x] - 546*Pi^2*GPL[{0, L[1 - o + o^2]}, x] - (216*I)*Pi*GPL[{-1}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 108*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - (432*I)*Pi*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 144*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + (540*I)*Pi*GPL[{1}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - 432*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 108*GPL[{1}, x]^2*
        GPL[{0, L[1 - o + o^2]}, x] + 36*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - (216*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 180*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 18*GPL[{-x^(-1)}, y]^2*
        GPL[{0, L[1 - o + o^2]}, x] + 36*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - (216*I)*Pi*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 180*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 36*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 18*GPL[{-x}, y]^2*
        GPL[{0, L[1 - o + o^2]}, x] + 120*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + (1008*I)*Pi*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{0, L[1 - o + o^2]}, x] - 396*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] - 
       36*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] - 36*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] + 72*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 120*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + (1008*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 72*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{0, L[1 - o + o^2]}, x] - 396*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] + 
       252*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 252*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{0, L[1 - o + o^2]}, x] + 72*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       72*GPL[{-1, -x^(-1)}, y]*GPL[{0, L[1 - o + o^2]}, x] - 
       72*GPL[{-1, -x}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       72*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] - 
       288*GPL[{0, L[1 + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] + 
       144*GPL[{0, L[1 - o + o^2]}, x]^2 - (144*I)*Pi*
        GPL[{1, L[1 - o + o^2]}, x] + 204*Pi^2*GPL[{1, L[1 - o + o^2]}, x] + 
       (288*I)*Pi*GPL[{-1}, y]*GPL[{1, L[1 - o + o^2]}, x] + 
       72*GPL[{0}, x]*GPL[{1, L[1 - o + o^2]}, x] + (252*I)*Pi*GPL[{0}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - 144*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - 72*GPL[{0}, x]^2*
        GPL[{1, L[1 - o + o^2]}, x] + 144*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + (432*I)*Pi*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - 288*GPL[{-1}, y]*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - 216*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + (216*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - 144*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + (216*I)*Pi*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - 144*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 144*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - 432*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - 96*Pi^2*GPL[{-x^(-1), -x}, y] - 
       72*GPL[{0}, x]^2*GPL[{-x^(-1), -x}, y] + 72*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x^(-1), -x}, y] - 72*GPL[{1}, x]^2*GPL[{-x^(-1), -x}, y] + 
       216*GPL[{0, 1}, x]*GPL[{-x^(-1), -x}, y] - 
       (36*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 
       60*Pi^2*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 36*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] + (108*I)*Pi*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 54*GPL[{0}, x]^2*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] + (36*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 36*GPL[{0}, x]*
        GPL[{L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 
       36*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 
       (144*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, 
         y] + 144*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 72*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 36*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 36*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] + (72*I)*Pi*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       186*Pi^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       36*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (216*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       18*GPL[{0}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       72*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (432*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       360*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (252*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] + 252*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 72*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (684*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] - 468*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 432*GPL[{1}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       342*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       252*GPL[{0, L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       252*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] - (36*I)*Pi*GPL[{-x, -((1 + x^2)/x)}, y] + 
       60*Pi^2*GPL[{-x, -((1 + x^2)/x)}, y] + 36*GPL[{0}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + (108*I)*Pi*GPL[{0}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] - 54*GPL[{0}, x]^2*
        GPL[{-x, -((1 + x^2)/x)}, y] + (36*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] - 36*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] - 36*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] - (144*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + 144*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{-x, -((1 + x^2)/x)}, y] - 72*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-x, -((1 + x^2)/x)}, y] + 36*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] - 36*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + (72*I)*Pi*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       222*Pi^2*GPL[{-x, -((1 - x + x^2)/x)}, y] - 36*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - (252*I)*Pi*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 18*GPL[{0}, x]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 72*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - (576*I)*Pi*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 432*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - (252*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 252*GPL[{0}, x]*
        GPL[{L[1 + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       72*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       (792*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       504*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] - 576*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 396*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 252*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 252*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + (72*I)*Pi*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       120*Pi^2*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       72*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       (216*I)*Pi*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       108*GPL[{0}, x]^2*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       (72*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + 72*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       72*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, 
         y] + (288*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       288*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       144*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 72*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       72*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + 36*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, 
          y]^2 - (72*I)*Pi*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       120*Pi^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (72*I)*Pi*GPL[{-1}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       72*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (216*I)*Pi*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       72*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       108*GPL[{0}, x]^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       36*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (108*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       108*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + 18*GPL[{-x^(-1)}, y]^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       36*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (108*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       108*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       36*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + 18*GPL[{-x}, y]^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       72*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (288*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 288*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (72*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       72*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + 72*GPL[{L[1 - o + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + (288*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 72*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       288*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 252*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       252*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 72*GPL[{-1, -x^(-1)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 72*GPL[{-1, -x}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       72*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + 72*GPL[{0, L[1 + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 72*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       36*GPL[{-x^(-1), -((1 + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 252*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       36*GPL[{-x, -((1 + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       252*GPL[{-x, -((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 72*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       36*GPL[{L[1 + o^2], L[1 - o + o^2]}, x]^2 + 72*GPL[{-x^(-1)}, y]*
        GPL[{-1, 0, 0}, x] - 144*GPL[{-x}, y]*GPL[{-1, 0, 0}, x] - 
       144*GPL[{-x^(-1)}, y]*GPL[{-1, 0, 1}, x] + 288*GPL[{-x}, y]*
        GPL[{-1, 0, 1}, x] + (72*I)*Pi*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, 
         y] - 72*GPL[{0}, x]*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] + 
       72*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] - 
       (144*I)*Pi*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       72*GPL[{0}, x]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       144*GPL[{1}, x]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       144*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, 
         y] + (72*I)*Pi*GPL[{-1, -x, -((1 + x^2)/x)}, y] - 
       72*GPL[{0}, x]*GPL[{-1, -x, -((1 + x^2)/x)}, y] + 
       72*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x, -((1 + x^2)/x)}, y] - 
       (144*I)*Pi*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] + 
       72*GPL[{0}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] + 
       144*GPL[{1}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] - 
       144*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] - 
       (72*I)*Pi*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       72*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       72*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 180*GPL[{0, 0, 1}, x] + 
       (1008*I)*Pi*GPL[{0, 0, 1}, x] + 216*GPL[{-1}, y]*GPL[{0, 0, 1}, x] + 
       120*GPL[{0}, x]*GPL[{0, 0, 1}, x] - 864*GPL[{1}, x]*
        GPL[{0, 0, 1}, x] + 432*GPL[{-x^(-1)}, y]*GPL[{0, 0, 1}, x] + 
       324*GPL[{-x}, y]*GPL[{0, 0, 1}, x] - 144*GPL[{0, 0, L[1 + o^2]}, x] + 
       (216*I)*Pi*GPL[{0, 0, L[1 + o^2]}, x] + 144*GPL[{-1}, y]*
        GPL[{0, 0, L[1 + o^2]}, x] + 216*GPL[{0}, x]*GPL[{0, 0, L[1 + o^2]}, 
         x] + 324*GPL[{-x^(-1)}, y]*GPL[{0, 0, L[1 + o^2]}, x] + 
       324*GPL[{-x}, y]*GPL[{0, 0, L[1 + o^2]}, x] - 
       648*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 0, L[1 + o^2]}, x] - 
       648*GPL[{L[1 - o + o^2]}, x]*GPL[{0, 0, L[1 + o^2]}, x] + 
       336*GPL[{0, 0, L[1 - o + o^2]}, x] - (684*I)*Pi*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 216*GPL[{-1}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 48*GPL[{0}, x]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 864*GPL[{1}, x]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 396*GPL[{-x^(-1)}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 396*GPL[{-x}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 828*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 828*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 288*GPL[{0, 1, 1}, x] + 
       (648*I)*Pi*GPL[{0, 1, 1}, x] - 288*GPL[{-1}, y]*GPL[{0, 1, 1}, x] - 
       540*GPL[{0}, x]*GPL[{0, 1, 1}, x] - 36*GPL[{1}, x]*GPL[{0, 1, 1}, x] - 
       180*GPL[{-x^(-1)}, y]*GPL[{0, 1, 1}, x] - 72*GPL[{-x}, y]*
        GPL[{0, 1, 1}, x] - 144*GPL[{0, 1, L[1 - o + o^2]}, x] - 
       (1008*I)*Pi*GPL[{0, 1, L[1 - o + o^2]}, x] + 288*GPL[{-1}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 792*GPL[{0}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 108*GPL[{1}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 216*GPL[{-x^(-1)}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 216*GPL[{-x}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + (72*I)*Pi*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] - 72*GPL[{0}, x]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] - 36*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] - 36*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] + 72*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] + 72*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] - 
       144*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       (72*I)*Pi*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       144*GPL[{-1}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       72*GPL[{0}, x]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       360*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       360*GPL[{-x}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       216*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, 
         x] - 216*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2], 
          L[1 - o + o^2]}, x] - 72*GPL[{0, L[1 - o + o^2], 1}, x] - 
       (2124*I)*Pi*GPL[{0, L[1 - o + o^2], 1}, x] + 144*GPL[{-1}, y]*
        GPL[{0, L[1 - o + o^2], 1}, x] + 1512*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2], 1}, x] - 108*GPL[{1}, x]*
        GPL[{0, L[1 - o + o^2], 1}, x] + 72*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2], 1}, x] + 72*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2], 1}, x] - (288*I)*Pi*
        GPL[{0, L[1 - o + o^2], L[1 + o^2]}, x] + 288*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2], L[1 + o^2]}, x] + 36*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2], L[1 + o^2]}, x] + 36*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2], L[1 + o^2]}, x] - 
       72*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2], L[1 + o^2]}, 
         x] - 72*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2], 
          L[1 + o^2]}, x] + 24*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       (108*I)*Pi*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       288*GPL[{-1}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       324*GPL[{0}, x]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       972*GPL[{1}, x]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       468*GPL[{-x^(-1)}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       468*GPL[{-x}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       1008*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2], 
          L[1 - o + o^2]}, x] + 1008*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       (432*I)*Pi*GPL[{1, 0, L[1 + o^2]}, x] - 
       144*GPL[{1, 1, L[1 - o + o^2]}, x] - (648*I)*Pi*
        GPL[{1, 1, L[1 - o + o^2]}, x] + 288*GPL[{-1}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 144*GPL[{-x}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] + (432*I)*Pi*
        GPL[{1, L[1 - o + o^2], L[1 + o^2]}, x] - 
       144*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       (900*I)*Pi*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       288*GPL[{-1}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       684*GPL[{0}, x]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       432*GPL[{1}, x]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       216*GPL[{-x^(-1)}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       216*GPL[{-x}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       (36*I)*Pi*GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x)}, y] - 
       36*GPL[{0}, x]*GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x)}, y] + 
       36*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x)}, 
         y] - (72*I)*Pi*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x)}, y] + 
       36*GPL[{0}, x]*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x)}, y] + 
       72*GPL[{1}, x]*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x)}, y] - 
       72*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x^(-1), 
          -((1 - x + x^2)/x)}, y] + (36*I)*Pi*
        GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] - 36*GPL[{0}, x]*
        GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] + 36*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] - 
       (72*I)*Pi*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] + 
       36*GPL[{0}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] + 
       72*GPL[{1}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] - 
       72*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, 
         y] + (36*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x), -((1 + x^2)/x)}, y] - 
       36*GPL[{0}, x]*GPL[{-x^(-1), -((1 + x^2)/x), -((1 + x^2)/x)}, y] + 
       36*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x), 
          -((1 + x^2)/x)}, y] - 36*GPL[{-x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (144*I)*Pi*
        GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       144*GPL[{0}, x]*GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 144*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (252*I)*Pi*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       252*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 + x^2)/x)}, 
         y] - 252*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + 72*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + (684*I)*Pi*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       468*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 432*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 684*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       (36*I)*Pi*GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] - 
       36*GPL[{0}, x]*GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] + 
       36*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] - 
       (72*I)*Pi*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       36*GPL[{0}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       72*GPL[{1}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       72*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, 
         y] + (36*I)*Pi*GPL[{-x, -x, -((1 + x^2)/x)}, y] - 
       36*GPL[{0}, x]*GPL[{-x, -x, -((1 + x^2)/x)}, y] + 
       36*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x, -((1 + x^2)/x)}, y] - 
       (72*I)*Pi*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] + 
       36*GPL[{0}, x]*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] + 
       72*GPL[{1}, x]*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] - 
       72*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] + 
       (36*I)*Pi*GPL[{-x, -((1 + x^2)/x), -((1 + x^2)/x)}, y] - 
       36*GPL[{0}, x]*GPL[{-x, -((1 + x^2)/x), -((1 + x^2)/x)}, y] + 
       36*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 + x^2)/x), -((1 + x^2)/x)}, 
         y] - 36*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       (144*I)*Pi*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       144*GPL[{0}, x]*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       144*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (252*I)*Pi*
        GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       252*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       252*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + 72*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + (792*I)*Pi*
        GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       504*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       576*GPL[{1}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       792*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (72*I)*Pi*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 + x^2)/x)}, y] + 
       72*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 + x^2)/x)}, y] - 72*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 + x^2)/x)}, y] - 
       72*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 + x^2)/x)}, y] + 72*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + (288*I)*Pi*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       288*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 288*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       (72*I)*Pi*GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       72*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       36*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, 
         x] + 36*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, 
         x] - 72*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 + o^2], 
          L[1 - o + o^2]}, x] - 72*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       144*GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       (576*I)*Pi*GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       144*GPL[{-1}, y]*GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, 
         x] + 576*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2], 
          L[1 - o + o^2]}, x] + 360*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       360*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, 
         x] + 288*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       72*GPL[{-1, -x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       144*GPL[{-1, -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       72*GPL[{-1, -x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       144*GPL[{-1, -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       72*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 360*GPL[{0, -1, 0, 0}, x] + 720*GPL[{0, -1, 0, 1}, x] - 
       552*GPL[{0, 0, 1, 0}, x] - 288*GPL[{0, 0, 1, 1}, x] + 
       144*GPL[{0, 0, 1, L[1 - o + o^2]}, x] - 
       432*GPL[{0, 0, L[1 + o^2], 0}, x] + 
       1296*GPL[{0, 0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       816*GPL[{0, 0, L[1 - o + o^2], 0}, x] - 
       1440*GPL[{0, 0, L[1 - o + o^2], 1}, x] - 
       1512*GPL[{0, 0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       432*GPL[{0, 1, 0, L[1 - o + o^2]}, x] - 180*GPL[{0, 1, 1, 1}, x] - 
       1008*GPL[{0, 1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       216*GPL[{0, L[1 + o^2], 0, L[1 - o + o^2]}, x] + 
       144*GPL[{0, L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       2124*GPL[{0, L[1 - o + o^2], 1, L[1 - o + o^2]}, x] - 
       216*GPL[{0, L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       2556*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], 1}, x] - 
       1116*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       324*GPL[{1, 0, 1, L[1 - o + o^2]}, x] + 
       432*GPL[{1, 0, L[1 + o^2], 0}, x] - 
       432*GPL[{1, 0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       324*GPL[{1, 0, L[1 - o + o^2], 1}, x] + 
       216*GPL[{1, 1, L[1 - o + o^2], 0}, x] - 
       648*GPL[{1, 1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       432*GPL[{1, L[1 - o + o^2], L[1 + o^2], 0}, x] + 
       432*GPL[{1, L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       900*GPL[{1, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       36*GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       72*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 36*GPL[{-x^(-1), -x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       72*GPL[{-x^(-1), -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       36*GPL[{-x^(-1), -((1 + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 144*GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 252*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       684*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 36*GPL[{-x, -x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 72*GPL[{-x, -x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 36*GPL[{-x, -x, -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 72*GPL[{-x, -x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 36*GPL[{-x, -((1 + x^2)/x), 
          -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       144*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 252*GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 792*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       288*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 288*GPL[{L[1 - o + o^2], L[1 + o^2], 
          L[1 - o + o^2], L[1 - o + o^2]}, x] + 36*GPL[{1}, x]*Zeta[3] + 
       252*GPL[{-x^(-1)}, y]*Zeta[3] - 612*GPL[{-((1 - x + x^2)/x)}, y]*
        Zeta[3] - 612*GPL[{L[1 - o + o^2]}, x]*Zeta[3]))/576 - 
    (struct[(x*(1 + y))/(-1 + x)^2]*(33*Pi^4 - (10*I)*Pi^3*GPL[{-1}, y] + 
       95*Pi^2*GPL[{-1}, y]^2 - (80*I)*Pi*GPL[{-1}, y]^3 + 
       60*GPL[{-1}, y]^4 + (30*I)*Pi^3*GPL[{0}, x] + 10*Pi^2*GPL[{-1}, y]*
        GPL[{0}, x] + 80*GPL[{-1}, y]^3*GPL[{0}, x] - 35*Pi^2*GPL[{0}, x]^2 - 
       (20*I)*Pi*GPL[{0}, x]^3 + 5*GPL[{0}, x]^4 + (80*I)*Pi^3*GPL[{1}, x] - 
       100*Pi^2*GPL[{-1}, y]*GPL[{-x^(-1)}, y] + (120*I)*Pi*GPL[{-1}, y]^2*
        GPL[{-x^(-1)}, y] - 80*GPL[{-1}, y]^3*GPL[{-x^(-1)}, y] - 
       120*GPL[{-1}, y]^2*GPL[{0}, x]*GPL[{-x^(-1)}, y] - 
       100*Pi^2*GPL[{-1}, y]*GPL[{-x}, y] + (120*I)*Pi*GPL[{-1}, y]^2*
        GPL[{-x}, y] - 80*GPL[{-1}, y]^3*GPL[{-x}, y] - 
       120*GPL[{-1}, y]^2*GPL[{0}, x]*GPL[{-x}, y] - 
       (70*I)*Pi^3*GPL[{-((1 - x + x^2)/x)}, y] + 170*Pi^2*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] - (240*I)*Pi*GPL[{-1}, y]^2*
        GPL[{-((1 - x + x^2)/x)}, y] + 80*GPL[{-1}, y]^3*
        GPL[{-((1 - x + x^2)/x)}, y] + 150*Pi^2*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] + 240*GPL[{-1}, y]^2*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] + (120*I)*Pi*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y] - 40*GPL[{0}, x]^3*
        GPL[{-((1 - x + x^2)/x)}, y] + (180*I)*Pi*GPL[{-1}, y]*
        GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       90*GPL[{-1}, y]^2*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       180*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] + (180*I)*Pi*GPL[{-1}, y]*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] - 90*GPL[{-1}, y]^2*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y] - 180*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y] - 
       175*Pi^2*GPL[{-((1 - x + x^2)/x)}, y]^2 - (240*I)*Pi*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 - (450*I)*Pi*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + 240*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + 225*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y]^2 + (240*I)*Pi*
        GPL[{-((1 - x + x^2)/x)}, y]^3 - 80*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]^3 - 240*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]^3 + 60*GPL[{-((1 - x + x^2)/x)}, y]^4 - 
       100*Pi^2*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x] - 
       (180*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x] + 
       90*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x] - 
       (30*I)*Pi*GPL[{-x^(-1)}, y]^2*GPL[{L[1 + o^2]}, x] + 
       30*GPL[{0}, x]*GPL[{-x^(-1)}, y]^2*GPL[{L[1 + o^2]}, x] - 
       100*Pi^2*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] - (180*I)*Pi*GPL[{0}, x]*
        GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + 90*GPL[{0}, x]^2*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x] - (60*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x] + 60*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x] - (30*I)*Pi*GPL[{-x}, y]^2*
        GPL[{L[1 + o^2]}, x] + 30*GPL[{0}, x]*GPL[{-x}, y]^2*
        GPL[{L[1 + o^2]}, x] + 200*Pi^2*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x] + (360*I)*Pi*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] - 
       180*GPL[{0}, x]^2*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
       (180*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x] - 180*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
       (180*I)*Pi*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x] - 180*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] - 
       (270*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 + o^2]}, x] + 
       270*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 + o^2]}, x] - 
       (30*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]^2 + 
       30*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]^2 - 
       (30*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]^2 + 
       30*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]^2 + 
       (60*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]^2 - 
       60*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]^2 - 
       (70*I)*Pi^3*GPL[{L[1 - o + o^2]}, x] - 10*Pi^2*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x] - 80*GPL[{-1}, y]^3*GPL[{L[1 - o + o^2]}, 
         x] + 150*Pi^2*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] - 
       (300*I)*Pi*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] + 
       (120*I)*Pi*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, x] + 
       150*GPL[{-1}, y]*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, x] - 
       40*GPL[{0}, x]^3*GPL[{L[1 - o + o^2]}, x] + 100*Pi^2*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x] + 120*GPL[{-1}, y]^2*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x] + (360*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 180*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x] + (30*I)*Pi*GPL[{-x^(-1)}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - 30*GPL[{0}, x]*GPL[{-x^(-1)}, y]^2*
        GPL[{L[1 - o + o^2]}, x] + 100*Pi^2*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] + 120*GPL[{-1}, y]^2*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] + (360*I)*Pi*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] - 180*GPL[{0}, x]^2*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] + (60*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] - 60*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + (30*I)*Pi*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - 30*GPL[{0}, x]*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - 350*Pi^2*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] - 240*GPL[{-1}, y]^2*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (900*I)*Pi*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + 450*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       (180*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + 180*GPL[{-1}, y]*GPL[{-x^(-1)}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       180*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] - (180*I)*Pi*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       180*GPL[{-1}, y]*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x] + 180*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (720*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x] - 
       240*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, 
         x] - 720*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]^2*
        GPL[{L[1 - o + o^2]}, x] + 240*GPL[{-((1 - x + x^2)/x)}, y]^3*
        GPL[{L[1 - o + o^2]}, x] + 200*Pi^2*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - (180*I)*Pi*GPL[{-1}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       (360*I)*Pi*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       180*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - 180*GPL[{0}, x]^2*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + (120*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
       120*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + (120*I)*Pi*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
       120*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - (540*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       540*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + (60*I)*Pi*GPL[{L[1 + o^2]}, x]^2*
        GPL[{L[1 - o + o^2]}, x] - 60*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]^2*
        GPL[{L[1 - o + o^2]}, x] - 175*Pi^2*GPL[{L[1 - o + o^2]}, x]^2 + 
       (240*I)*Pi*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]^2 - 
       (450*I)*Pi*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]^2 - 
       240*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]^2 + 
       225*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, x]^2 - 
       (240*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       240*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       15*GPL[{-x^(-1)}, y]^2*GPL[{L[1 - o + o^2]}, x]^2 - 
       (240*I)*Pi*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       240*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       30*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       15*GPL[{-x}, y]^2*GPL[{L[1 - o + o^2]}, x]^2 + 
       (720*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^2 - 
       720*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^
         2 - 90*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - 90*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       360*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x]^2 - 
       (270*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x]^2 + 
       270*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x]^2 + 
       (240*I)*Pi*GPL[{L[1 - o + o^2]}, x]^3 + 80*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x]^3 - 240*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]^
         3 - 80*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x]^3 - 
       80*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^3 + 
       240*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]^3 + 
       60*GPL[{L[1 - o + o^2]}, x]^4 + 100*Pi^2*GPL[{-1, -x^(-1)}, y] - 
       (120*I)*Pi*GPL[{-1}, y]*GPL[{-1, -x^(-1)}, y] + 
       80*GPL[{-1}, y]^2*GPL[{-1, -x^(-1)}, y] + 120*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-1, -x^(-1)}, y] - (180*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -x^(-1)}, y] + 90*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -x^(-1)}, y] + 180*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -x^(-1)}, y] + (180*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{-1, -x^(-1)}, y] - 180*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{-1, -x^(-1)}, y] - (180*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x^(-1)}, y] - 120*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x^(-1)}, y] + 180*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x^(-1)}, y] - 180*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       90*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-1, -x^(-1)}, y] + 
       100*Pi^2*GPL[{-1, -x}, y] - (120*I)*Pi*GPL[{-1}, y]*GPL[{-1, -x}, y] + 
       80*GPL[{-1}, y]^2*GPL[{-1, -x}, y] + 120*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-1, -x}, y] - (180*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -x}, y] + 90*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -x}, y] + 180*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -x}, y] + (180*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x}, y] - 
       180*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x}, y] - 
       (180*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] - 
       120*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] + 
       180*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] - 
       180*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x}, y] - 90*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-1, -x}, y] - 
       180*Pi^2*GPL[{-1, -((1 - x + x^2)/x)}, y] + (240*I)*Pi*GPL[{-1}, y]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] - 240*GPL[{-1}, y]^2*
        GPL[{-1, -((1 - x + x^2)/x)}, y] - (300*I)*Pi*GPL[{0}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] - 240*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] + 150*GPL[{0}, x]^2*
        GPL[{-1, -((1 - x + x^2)/x)}, y] + (480*I)*Pi*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       240*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] - 480*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       (180*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       180*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, 
         y] + (480*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] + 240*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] - 
       480*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, 
         y] + 480*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] + 240*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-1, -((1 - x + x^2)/x)}, y] - 60*GPL[{0, -1}, y]^2 - 
       200*Pi^2*GPL[{0, L[1 + o^2]}, x] + (180*I)*Pi*GPL[{-1}, y]*
        GPL[{0, L[1 + o^2]}, x] - (360*I)*Pi*GPL[{0}, x]*
        GPL[{0, L[1 + o^2]}, x] - 180*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{0, L[1 + o^2]}, x] + 180*GPL[{0}, x]^2*GPL[{0, L[1 + o^2]}, x] + 
       (120*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       120*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       30*GPL[{-x^(-1)}, y]^2*GPL[{0, L[1 + o^2]}, x] + 
       (120*I)*Pi*GPL[{-x}, y]*GPL[{0, L[1 + o^2]}, x] - 
       120*GPL[{0}, x]*GPL[{-x}, y]*GPL[{0, L[1 + o^2]}, x] - 
       60*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{0, L[1 + o^2]}, x] - 
       30*GPL[{-x}, y]^2*GPL[{0, L[1 + o^2]}, x] + 
       (60*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       60*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       180*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 + o^2]}, x] + 180*GPL[{-x}, y]*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{0, L[1 + o^2]}, x] - 270*GPL[{-((1 - x + x^2)/x)}, y]^2*
        GPL[{0, L[1 + o^2]}, x] - 60*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - 60*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] + 120*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] + 
       (60*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] - 
       180*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] - 
       60*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] + 
       120*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, 
         x] + 120*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - 540*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] + 
       120*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - 270*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{0, L[1 + o^2]}, x] + 180*GPL[{-1, -x^(-1)}, y]*
        GPL[{0, L[1 + o^2]}, x] + 180*GPL[{-1, -x}, y]*GPL[{0, L[1 + o^2]}, 
         x] - 180*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       60*GPL[{0, L[1 + o^2]}, x]^2 + 120*Pi^2*GPL[{0, L[1 - o + o^2]}, x] + 
       (120*I)*Pi*GPL[{-1}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       (420*I)*Pi*GPL[{0}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       120*GPL[{-1}, y]*GPL[{0}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       210*GPL[{0}, x]^2*GPL[{0, L[1 - o + o^2]}, x] - 
       (300*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       300*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       30*GPL[{-x^(-1)}, y]^2*GPL[{0, L[1 - o + o^2]}, x] - 
       (300*I)*Pi*GPL[{-x}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       300*GPL[{0}, x]*GPL[{-x}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       60*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       30*GPL[{-x}, y]^2*GPL[{0, L[1 - o + o^2]}, x] + 
       (240*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] - 
       240*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, 
         x] - 180*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 180*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       270*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{0, L[1 - o + o^2]}, x] + 
       60*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] + 60*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] - 120*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + (240*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 180*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{0, L[1 - o + o^2]}, x] - 240*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       120*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - 120*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{0, L[1 - o + o^2]}, x] + 540*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       120*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 270*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{0, L[1 - o + o^2]}, x] - 180*GPL[{-1, -x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 180*GPL[{-1, -x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 180*GPL[{-1, -((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 120*GPL[{0, L[1 + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 60*GPL[{0, L[1 - o + o^2]}, x]^2 - 
       160*Pi^2*GPL[{1, 0}, x] + (600*I)*Pi*GPL[{-1}, y]*GPL[{1, 0}, x] - 
       (120*I)*Pi*GPL[{0}, x]*GPL[{1, 0}, x] - 300*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{1, 0}, x] + 40*GPL[{0}, x]^2*GPL[{1, 0}, x] - 
       (360*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{1, 0}, x] + 
       180*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{1, 0}, x] - 
       (360*I)*Pi*GPL[{-x}, y]*GPL[{1, 0}, x] + 180*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{1, 0}, x] + (600*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{1, 0}, x] - 300*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{1, 0}, x] + (600*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{1, 0}, x] - 
       300*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{1, 0}, x] + 
       160*Pi^2*GPL[{1, L[1 - o + o^2]}, x] - (600*I)*Pi*GPL[{-1}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - (120*I)*Pi*GPL[{0}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + 600*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + 60*GPL[{0}, x]^2*
        GPL[{1, L[1 - o + o^2]}, x] + (360*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - 360*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + (360*I)*Pi*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - 360*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - (600*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 600*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{1, L[1 - o + o^2]}, x] - 
       (600*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{1, L[1 - o + o^2]}, x] + 
       600*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{1, L[1 - o + o^2]}, x] - 
       100*Pi^2*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - (180*I)*Pi*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 90*GPL[{0}, x]^2*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] + (180*I)*Pi*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 
       180*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] - (60*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 60*GPL[{0}, x]*
        GPL[{L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 
       (240*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, 
         y] - 240*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 180*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 
       120*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 
       60*GPL[{0, L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 
       60*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 
       100*Pi^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (180*I)*Pi*GPL[{-1}, y]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       330*GPL[{-1}, y]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (360*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       180*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       180*GPL[{0}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (180*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 180*GPL[{-1}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       180*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       (60*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       60*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] - (300*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 180*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       300*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       150*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       60*GPL[{0, L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       60*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       100*Pi^2*GPL[{-x, -((1 + x^2)/x)}, y] - (180*I)*Pi*GPL[{0}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + 90*GPL[{0}, x]^2*
        GPL[{-x, -((1 + x^2)/x)}, y] + (180*I)*Pi*GPL[{-((1 - x + x^2)/x)}, 
         y]*GPL[{-x, -((1 + x^2)/x)}, y] - 180*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -((1 + x^2)/x)}, y] - 
       (60*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-x, -((1 + x^2)/x)}, y] + 
       60*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-x, -((1 + x^2)/x)}, y] + 
       (240*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 + x^2)/x)}, y] - 
       240*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 + x^2)/x)}, 
         y] + 180*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + 120*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-x, -((1 + x^2)/x)}, y] - 60*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + 60*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + 100*Pi^2*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] - (180*I)*Pi*GPL[{-1}, y]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       330*GPL[{-1}, y]^2*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       (360*I)*Pi*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       180*GPL[{-1}, y]*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       180*GPL[{0}, x]^2*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       (180*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] + 180*GPL[{-1}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 180*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       (60*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       60*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       (300*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 300*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 150*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 60*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 60*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       200*Pi^2*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       (360*I)*Pi*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       180*GPL[{0}, x]^2*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       (270*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       270*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       (120*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 120*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       (480*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + 480*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       270*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       240*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + 120*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       120*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 60*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, 
          y]^2 - 200*Pi^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (180*I)*Pi*GPL[{-1}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       (360*I)*Pi*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       180*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       180*GPL[{0}, x]^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (120*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       120*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 30*GPL[{-x^(-1)}, y]^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (120*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       120*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       60*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 30*GPL[{-x}, y]^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (60*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 60*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       180*GPL[{-x^(-1)}, y]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 180*GPL[{-x}, y]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       270*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - (120*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 120*GPL[{0}, x]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       (60*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 180*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 60*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       120*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 120*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       540*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 270*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 180*GPL[{-1, -x^(-1)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 180*GPL[{-1, -x}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       180*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 120*GPL[{0, L[1 + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + 120*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       60*GPL[{-x^(-1), -((1 + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 60*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       60*GPL[{-x, -((1 + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       60*GPL[{-x, -((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + 120*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       60*GPL[{L[1 + o^2], L[1 - o + o^2]}, x]^2 - 240*GPL[{-1}, y]*
        GPL[{-1, 0, -1}, y] + (60*I)*Pi*GPL[{-1, -x^(-1), -1}, y] + 
       80*GPL[{-1}, y]*GPL[{-1, -x^(-1), -1}, y] - 60*GPL[{0}, x]*
        GPL[{-1, -x^(-1), -1}, y] + 90*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -x^(-1), -1}, y] + 60*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x^(-1), -1}, y] + (180*I)*Pi*
        GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] - 180*GPL[{0}, x]*
        GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] + 180*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] - 330*GPL[{-1}, y]*
        GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x^(-1), 
          -((1 - x + x^2)/x)}, y] + (60*I)*Pi*GPL[{-1, -x, -1}, y] + 
       80*GPL[{-1}, y]*GPL[{-1, -x, -1}, y] - 60*GPL[{0}, x]*
        GPL[{-1, -x, -1}, y] + 90*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-1, -x, -1}, y] + 60*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-1, -x, -1}, y] + (180*I)*Pi*GPL[{-1, -x, -((1 + x^2)/x)}, y] - 
       180*GPL[{0}, x]*GPL[{-1, -x, -((1 + x^2)/x)}, y] + 
       180*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x, -((1 + x^2)/x)}, y] - 
       330*GPL[{-1}, y]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -x, -((1 - x + x^2)/x)}, 
         y] - (240*I)*Pi*GPL[{-1, -((1 - x + x^2)/x), -1}, y] + 
       240*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x), -1}, y] - 
       240*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -((1 - x + x^2)/x), -1}, 
         y] - 240*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x), -1}, 
         y] - (180*I)*Pi*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       180*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       180*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + 480*GPL[{-1}, y]*
        GPL[{-1, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       480*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-1, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 120*GPL[{-1}, y]*GPL[{0, 0, -1}, y] + 
       (540*I)*Pi*GPL[{0, 0, L[1 + o^2]}, x] + 360*GPL[{-1}, y]*
        GPL[{0, 0, L[1 + o^2]}, x] - 360*GPL[{0}, x]*GPL[{0, 0, L[1 + o^2]}, 
         x] + 60*GPL[{-x^(-1)}, y]*GPL[{0, 0, L[1 + o^2]}, x] + 
       60*GPL[{-x}, y]*GPL[{0, 0, L[1 + o^2]}, x] + 
       480*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 0, L[1 + o^2]}, x] + 
       480*GPL[{L[1 - o + o^2]}, x]*GPL[{0, 0, L[1 + o^2]}, x] - 
       (780*I)*Pi*GPL[{0, 0, L[1 - o + o^2]}, x] - 60*GPL[{-1}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 780*GPL[{0}, x]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 240*GPL[{-x^(-1)}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 240*GPL[{-x}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 180*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 180*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - (240*I)*Pi*GPL[{0, 1, 0}, x] + 
       300*GPL[{-1}, y]*GPL[{0, 1, 0}, x] - 40*GPL[{0}, x]*
        GPL[{0, 1, 0}, x] - 180*GPL[{-x^(-1)}, y]*GPL[{0, 1, 0}, x] - 
       180*GPL[{-x}, y]*GPL[{0, 1, 0}, x] + 300*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 1, 0}, x] + 300*GPL[{L[1 - o + o^2]}, x]*GPL[{0, 1, 0}, x] + 
       (480*I)*Pi*GPL[{0, 1, L[1 - o + o^2]}, x] - 600*GPL[{-1}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 60*GPL[{0}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 360*GPL[{-x^(-1)}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 360*GPL[{-x}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 600*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 600*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - (120*I)*Pi*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] + 120*GPL[{0}, x]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] + 60*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] + 60*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] - 
       120*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2], L[1 + o^2]}, x] - 
       120*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2], L[1 + o^2]}, x] + 
       (420*I)*Pi*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       360*GPL[{-1}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       420*GPL[{0}, x]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       600*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, 
         x] + 600*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2], 
          L[1 - o + o^2]}, x] - (120*I)*Pi*GPL[{0, L[1 - o + o^2], 
          L[1 + o^2]}, x] + 120*GPL[{0}, x]*GPL[{0, L[1 - o + o^2], 
          L[1 + o^2]}, x] - 60*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2], L[1 + o^2]}, x] - 60*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2], L[1 + o^2]}, x] + 
       120*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2], L[1 + o^2]}, 
         x] + 120*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2], 
          L[1 + o^2]}, x] - (540*I)*Pi*GPL[{0, L[1 - o + o^2], 
          L[1 - o + o^2]}, x] - 60*GPL[{-1}, y]*
        GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       540*GPL[{0}, x]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       180*GPL[{-x^(-1)}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       180*GPL[{-x}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       300*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2], 
          L[1 - o + o^2]}, x] - 300*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       (480*I)*Pi*GPL[{1, 0, L[1 + o^2]}, x] + 
       (240*I)*Pi*GPL[{1, 0, L[1 - o + o^2]}, x] - 240*GPL[{0}, x]*
        GPL[{1, 0, L[1 - o + o^2]}, x] - (480*I)*Pi*GPL[{1, 1, 0}, x] + 
       (480*I)*Pi*GPL[{1, 1, L[1 - o + o^2]}, x] + 
       (480*I)*Pi*GPL[{1, L[1 - o + o^2], L[1 + o^2]}, x] + 
       (240*I)*Pi*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       600*GPL[{-1}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       240*GPL[{0}, x]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       360*GPL[{-x^(-1)}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       360*GPL[{-x}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       600*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{1, L[1 - o + o^2], 
          L[1 - o + o^2]}, x] - 600*GPL[{L[1 - o + o^2]}, x]*
        GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       120*GPL[{-1}, y]*GPL[{-x^(-1), 0, -1}, y] - 
       (60*I)*Pi*GPL[{-x^(-1), -x^(-1), -1}, y] + 60*GPL[{0}, x]*
        GPL[{-x^(-1), -x^(-1), -1}, y] - 60*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -x^(-1), -1}, y] - (60*I)*Pi*
        GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x)}, y] + 
       60*GPL[{0}, x]*GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x)}, y] - 
       60*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x)}, 
         y] + (60*I)*Pi*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x)}, y] - 
       60*GPL[{0}, x]*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x)}, y] + 
       60*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x^(-1), 
          -((1 - x + x^2)/x)}, y] - (60*I)*Pi*GPL[{-x^(-1), -x, -1}, y] + 
       60*GPL[{0}, x]*GPL[{-x^(-1), -x, -1}, y] - 60*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -x, -1}, y] - (60*I)*Pi*
        GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] + 60*GPL[{0}, x]*
        GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] - 60*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] + 
       (60*I)*Pi*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] - 
       60*GPL[{0}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] + 
       60*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, 
         y] - (60*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x), -((1 + x^2)/x)}, y] + 
       60*GPL[{0}, x]*GPL[{-x^(-1), -((1 + x^2)/x), -((1 + x^2)/x)}, y] - 
       60*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x), 
          -((1 + x^2)/x)}, y] + (60*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 60*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       180*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 60*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       (240*I)*Pi*GPL[{-x^(-1), -((1 - x + x^2)/x), -1}, y] - 
       240*GPL[{-1}, y]*GPL[{-x^(-1), -((1 - x + x^2)/x), -1}, y] - 
       240*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -1}, y] + 
       240*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -1}, 
         y] - (60*I)*Pi*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 + x^2)/x)}, 
         y] + 60*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 60*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       (120*I)*Pi*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       360*GPL[{-1}, y]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 120*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 120*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       120*GPL[{-1}, y]*GPL[{-x, 0, -1}, y] - 
       (60*I)*Pi*GPL[{-x, -x^(-1), -1}, y] + 60*GPL[{0}, x]*
        GPL[{-x, -x^(-1), -1}, y] - 60*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -x^(-1), -1}, y] - (60*I)*Pi*
        GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] + 60*GPL[{0}, x]*
        GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] - 60*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] + 
       (60*I)*Pi*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       60*GPL[{0}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       60*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, 
         y] - (60*I)*Pi*GPL[{-x, -x, -1}, y] + 60*GPL[{0}, x]*
        GPL[{-x, -x, -1}, y] - 60*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -x, -1}, y] - (60*I)*Pi*GPL[{-x, -x, -((1 + x^2)/x)}, y] + 
       60*GPL[{0}, x]*GPL[{-x, -x, -((1 + x^2)/x)}, y] - 
       60*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x, -((1 + x^2)/x)}, y] + 
       (60*I)*Pi*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] - 
       60*GPL[{0}, x]*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] + 
       60*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] - 
       (60*I)*Pi*GPL[{-x, -((1 + x^2)/x), -((1 + x^2)/x)}, y] + 
       60*GPL[{0}, x]*GPL[{-x, -((1 + x^2)/x), -((1 + x^2)/x)}, y] - 
       60*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 + x^2)/x), -((1 + x^2)/x)}, 
         y] + (60*I)*Pi*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       60*GPL[{0}, x]*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       180*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 60*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       (240*I)*Pi*GPL[{-x, -((1 - x + x^2)/x), -1}, y] - 
       240*GPL[{-1}, y]*GPL[{-x, -((1 - x + x^2)/x), -1}, y] - 
       240*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x), -1}, y] + 
       240*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x), -1}, y] - 
       (60*I)*Pi*GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       60*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       60*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - (120*I)*Pi*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 360*GPL[{-1}, y]*
        GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       120*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 120*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       (120*I)*Pi*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 + x^2)/x)}, 
         y] - 120*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 + x^2)/x)}, y] + 120*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 + x^2)/x)}, y] + 
       120*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 + x^2)/x)}, y] - (210*I)*Pi*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 210*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       270*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       210*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + (120*I)*Pi*
        GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       120*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       60*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, 
         x] - 60*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, 
         x] + 120*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       120*GPL[{L[1 - o + o^2]}, x]*GPL[{L[1 + o^2], L[1 + o^2], 
          L[1 - o + o^2]}, x] + (420*I)*Pi*GPL[{L[1 + o^2], L[1 - o + o^2], 
          L[1 - o + o^2]}, x] + 360*GPL[{-1}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       420*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       600*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2], 
          L[1 - o + o^2]}, x] + 540*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       480*GPL[{-1, -1, -1, -((1 - x + x^2)/x)}, y] - 
       60*GPL[{-1, -1, 0, -1}, y] - 20*GPL[{-1, -x^(-1), -1, -1}, y] - 
       150*GPL[{-1, -x^(-1), -1, -((1 - x + x^2)/x)}, y] + 
       60*GPL[{-1, -x^(-1), 0, -1}, y] + 
       180*GPL[{-1, -x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       90*GPL[{-1, -x^(-1), -((1 - x + x^2)/x), -1}, y] + 
       180*GPL[{-1, -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       20*GPL[{-1, -x, -1, -1}, y] - 
       150*GPL[{-1, -x, -1, -((1 - x + x^2)/x)}, y] + 
       60*GPL[{-1, -x, 0, -1}, y] + 180*GPL[{-1, -x, -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 90*GPL[{-1, -x, -((1 - x + x^2)/x), -1}, 
         y] + 180*GPL[{-1, -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       180*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 480*GPL[{-1, -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 960*GPL[{0, 0, 0, L[1 - o + o^2]}, x] - 
       180*GPL[{0, 0, L[1 + o^2], 0}, x] + 
       540*GPL[{0, 0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       600*GPL[{0, 0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       280*GPL[{0, 1, 0, 0}, x] - 180*GPL[{0, 1, 0, L[1 - o + o^2]}, x] - 
       420*GPL[{0, 1, L[1 - o + o^2], 0}, x] + 
       600*GPL[{0, 1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       240*GPL[{0, L[1 + o^2], 0, L[1 - o + o^2]}, x] - 
       180*GPL[{0, L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       240*GPL[{0, L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       240*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       720*GPL[{1, 0, 0, L[1 - o + o^2]}, x] + 
       480*GPL[{1, 0, L[1 + o^2], 0}, x] - 
       480*GPL[{1, 0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       240*GPL[{1, 0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       480*GPL[{1, 1, 0, 0}, x] - 480*GPL[{1, 1, 0, L[1 - o + o^2]}, x] - 
       480*GPL[{1, 1, L[1 - o + o^2], 0}, x] + 
       480*GPL[{1, 1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       480*GPL[{1, L[1 - o + o^2], 0, L[1 - o + o^2]}, x] - 
       480*GPL[{1, L[1 - o + o^2], L[1 + o^2], 0}, x] + 
       480*GPL[{1, L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       840*GPL[{1, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       240*GPL[{-x^(-1), -1, -1, -((1 - x + x^2)/x)}, y] - 
       60*GPL[{-x^(-1), 0, 0, -1}, y] + 60*GPL[{-x^(-1), -x^(-1), -1, -1}, 
         y] - 60*GPL[{-x^(-1), -x^(-1), -1, -((1 - x + x^2)/x)}, y] - 
       60*GPL[{-x^(-1), -x^(-1), 0, -1}, y] - 
       60*GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       60*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x), -1}, y] + 
       60*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 60*GPL[{-x^(-1), -x, -1, -1}, y] - 
       60*GPL[{-x^(-1), -x, -1, -((1 - x + x^2)/x)}, y] - 
       60*GPL[{-x^(-1), -x, 0, -1}, y] - 
       60*GPL[{-x^(-1), -x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       60*GPL[{-x^(-1), -x, -((1 - x + x^2)/x), -1}, y] + 
       60*GPL[{-x^(-1), -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       60*GPL[{-x^(-1), -((1 + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 120*GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 240*GPL[{-x^(-1), -((1 - x + x^2)/x), -1, 
          -((1 - x + x^2)/x)}, y] - 60*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       240*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x), -1}, y] + 
       60*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 240*GPL[{-x, -1, -1, -((1 - x + x^2)/x)}, 
         y] - 60*GPL[{-x, 0, 0, -1}, y] + 60*GPL[{-x, -x^(-1), -1, -1}, y] - 
       60*GPL[{-x, -x^(-1), -1, -((1 - x + x^2)/x)}, y] - 
       60*GPL[{-x, -x^(-1), 0, -1}, y] - 
       60*GPL[{-x, -x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       60*GPL[{-x, -x^(-1), -((1 - x + x^2)/x), -1}, y] + 
       60*GPL[{-x, -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       60*GPL[{-x, -x, -1, -1}, y] - 60*GPL[{-x, -x, -1, -((1 - x + x^2)/x)}, 
         y] - 60*GPL[{-x, -x, 0, -1}, y] - 
       60*GPL[{-x, -x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       60*GPL[{-x, -x, -((1 - x + x^2)/x), -1}, y] + 
       60*GPL[{-x, -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       60*GPL[{-x, -((1 + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       120*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 240*GPL[{-x, -((1 - x + x^2)/x), -1, -((1 - x + x^2)/x)}, y] - 
       60*GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 240*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x), -1}, y] + 
       60*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 180*GPL[{-((1 - x + x^2)/x), -1, 0, -1}, 
         y] + 180*GPL[{-((1 - x + x^2)/x), -x^(-1), 0, -1}, y] + 
       180*GPL[{-((1 - x + x^2)/x), -x, 0, -1}, y] + 
       60*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 60*GPL[{L[1 - o + o^2], L[1 + o^2], 
          L[1 - o + o^2], L[1 - o + o^2]}, x] + (120*I)*Pi*Zeta[3] - 
       600*GPL[{-1}, y]*Zeta[3] - 120*GPL[{0}, x]*Zeta[3] + 
       960*GPL[{1}, x]*Zeta[3] - 360*GPL[{-((1 - x + x^2)/x)}, y]*Zeta[3] - 
       360*GPL[{L[1 - o + o^2]}, x]*Zeta[3]))/1920 + 
    (struct[(1 + y)^(-1)]*(-24*Pi^2*GPL[{1}, x] - (16*I)*Pi^3*GPL[{1}, x] + 
       48*Pi^2*GPL[{-1}, y]*GPL[{1}, x] - (48*I)*Pi*GPL[{0}, x]*GPL[{1}, x] + 
       42*Pi^2*GPL[{0}, x]*GPL[{1}, x] + (96*I)*Pi*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{1}, x] + 12*GPL[{0}, x]^2*GPL[{1}, x] + (36*I)*Pi*GPL[{0}, x]^2*
        GPL[{1}, x] - 24*GPL[{-1}, y]*GPL[{0}, x]^2*GPL[{1}, x] - 
       6*GPL[{0}, x]^3*GPL[{1}, x] - (48*I)*Pi*GPL[{1}, x]^2 - 
       22*Pi^2*GPL[{1}, x]^2 + (96*I)*Pi*GPL[{-1}, y]*GPL[{1}, x]^2 + 
       24*GPL[{0}, x]*GPL[{1}, x]^2 - (24*I)*Pi*GPL[{0}, x]*GPL[{1}, x]^2 - 
       48*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x]^2 - 6*GPL[{0}, x]^2*
        GPL[{1}, x]^2 + 16*GPL[{1}, x]^3 - (80*I)*Pi*GPL[{1}, x]^3 - 
       32*GPL[{-1}, y]*GPL[{1}, x]^3 + 24*GPL[{0}, x]*GPL[{1}, x]^3 + 
       28*GPL[{1}, x]^4 + 16*Pi^2*GPL[{-x^(-1)}, y] - 
       8*Pi^2*GPL[{-1}, x]*GPL[{-x^(-1)}, y] - 2*Pi^2*GPL[{0}, x]*
        GPL[{-x^(-1)}, y] + 12*GPL[{0}, x]^2*GPL[{-x^(-1)}, y] - 
       6*GPL[{0}, x]^3*GPL[{-x^(-1)}, y] + (48*I)*Pi*GPL[{1}, x]*
        GPL[{-x^(-1)}, y] - 10*Pi^2*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 
       24*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y] - (72*I)*Pi*GPL[{0}, x]*
        GPL[{1}, x]*GPL[{-x^(-1)}, y] + 42*GPL[{0}, x]^2*GPL[{1}, x]*
        GPL[{-x^(-1)}, y] - 24*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] + 
       (24*I)*Pi*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] + 12*GPL[{0}, x]*
        GPL[{1}, x]^2*GPL[{-x^(-1)}, y] - 24*GPL[{1}, x]^3*
        GPL[{-x^(-1)}, y] - 4*Pi^2*GPL[{-x^(-1)}, y]^2 - 
       3*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]^2 - (12*I)*Pi*GPL[{1}, x]*
        GPL[{-x^(-1)}, y]^2 + 6*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]^2 + 
       6*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]^2 + 8*Pi^2*GPL[{-1}, x]*
        GPL[{-x}, y] + (48*I)*Pi*GPL[{1}, x]*GPL[{-x}, y] - 
       42*Pi^2*GPL[{1}, x]*GPL[{-x}, y] - 24*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x}, y] - (72*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y] + 
       18*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-x}, y] - 24*GPL[{1}, x]^2*
        GPL[{-x}, y] + (24*I)*Pi*GPL[{1}, x]^2*GPL[{-x}, y] + 
       12*GPL[{0}, x]*GPL[{1}, x]^2*GPL[{-x}, y] - 24*GPL[{1}, x]^3*
        GPL[{-x}, y] - 8*Pi^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 
       6*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 
       (24*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y] + 
       12*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y] + 
       12*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 
       (12*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]^2 + 6*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x}, y]^2 + 6*GPL[{1}, x]^2*GPL[{-x}, y]^2 + 
       4*Pi^2*GPL[{-((1 - x + x^2)/x)}, y] + (8*I)*Pi^3*
        GPL[{-((1 - x + x^2)/x)}, y] + (24*I)*Pi*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] - 20*Pi^2*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] - 12*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y] - (18*I)*Pi*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y] + 6*GPL[{0}, x]^3*
        GPL[{-((1 - x + x^2)/x)}, y] + (24*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x] - 20*Pi^2*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x] - 24*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x] - (36*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x] + 18*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x] - (6*I)*Pi*GPL[{-x^(-1)}, y]^2*
        GPL[{L[1 + o^2]}, x] + 6*GPL[{0}, x]*GPL[{-x^(-1)}, y]^2*
        GPL[{L[1 + o^2]}, x] + (24*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] - 
       20*Pi^2*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] - 24*GPL[{0}, x]*
        GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] - (36*I)*Pi*GPL[{0}, x]*
        GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + 18*GPL[{0}, x]^2*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x] - (12*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x] + 12*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x] - (6*I)*Pi*GPL[{-x}, y]^2*GPL[{L[1 + o^2]}, x] + 
       6*GPL[{0}, x]*GPL[{-x}, y]^2*GPL[{L[1 + o^2]}, x] - 
       (24*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
       20*Pi^2*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
       24*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
       (36*I)*Pi*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x] - 18*GPL[{0}, x]^2*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x] - (6*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x]^2 + 6*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x]^2 - (6*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]^
         2 + 6*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]^2 + 
       (6*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]^2 - 
       6*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]^2 + 
       4*Pi^2*GPL[{L[1 - o + o^2]}, x] + (8*I)*Pi^3*GPL[{L[1 - o + o^2]}, 
         x] - 8*Pi^2*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (24*I)*Pi*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] - 
       20*Pi^2*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] - (48*I)*Pi*GPL[{-1}, y]*
        GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] - 12*GPL[{0}, x]^2*
        GPL[{L[1 - o + o^2]}, x] - (18*I)*Pi*GPL[{0}, x]^2*
        GPL[{L[1 - o + o^2]}, x] + 24*GPL[{-1}, y]*GPL[{0}, x]^2*
        GPL[{L[1 - o + o^2]}, x] + 6*GPL[{0}, x]^3*GPL[{L[1 - o + o^2]}, x] - 
       (48*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       50*Pi^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       24*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (72*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       12*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       48*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (96*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       96*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x] + (12*I)*Pi*GPL[{-x^(-1)}, y]^2*GPL[{L[1 - o + o^2]}, x] - 
       6*GPL[{0}, x]*GPL[{-x^(-1)}, y]^2*GPL[{L[1 - o + o^2]}, x] - 
       12*GPL[{1}, x]*GPL[{-x^(-1)}, y]^2*GPL[{L[1 - o + o^2]}, x] - 
       (48*I)*Pi*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       50*Pi^2*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       24*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (72*I)*Pi*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       12*GPL[{0}, x]^2*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       48*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (96*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       96*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (24*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       12*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, 
         x] - 24*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] + (12*I)*Pi*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - 6*GPL[{0}, x]*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - 12*GPL[{1}, x]*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - (24*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + 20*Pi^2*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + (48*I)*Pi*GPL[{-1}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       24*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       (36*I)*Pi*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
       48*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - 18*GPL[{0}, x]^2*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + (72*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
       72*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + (72*I)*Pi*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
       72*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + (6*I)*Pi*GPL[{L[1 + o^2]}, x]^2*
        GPL[{L[1 - o + o^2]}, x] - 6*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]^2*
        GPL[{L[1 - o + o^2]}, x] - 24*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - (96*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 72*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 48*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 6*GPL[{-x^(-1)}, y]^2*
        GPL[{L[1 - o + o^2]}, x]^2 - 24*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^
         2 - (96*I)*Pi*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       72*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       48*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       12*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       6*GPL[{-x}, y]^2*GPL[{L[1 - o + o^2]}, x]^2 - 32*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^3 - 32*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^
         3 - 32*Pi^2*GPL[{-1, -x^(-1)}, y] - 24*GPL[{0}, x]^2*
        GPL[{-1, -x^(-1)}, y] - (96*I)*Pi*GPL[{1}, x]*GPL[{-1, -x^(-1)}, y] + 
       48*GPL[{0}, x]*GPL[{1}, x]*GPL[{-1, -x^(-1)}, y] + 
       48*GPL[{1}, x]^2*GPL[{-1, -x^(-1)}, y] - 
       (48*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       48*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       (96*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       48*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       96*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       48*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-1, -x^(-1)}, y] - 
       (96*I)*Pi*GPL[{1}, x]*GPL[{-1, -x}, y] + 48*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-1, -x}, y] + 48*GPL[{1}, x]^2*GPL[{-1, -x}, y] - 
       (48*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x}, y] + 
       48*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x}, y] + 
       (96*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] - 
       48*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] - 
       96*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] + 
       48*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-1, -x}, y] - 
       8*Pi^2*GPL[{-1, -((1 - x + x^2)/x)}, y] - (48*I)*Pi*GPL[{0}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] + 24*GPL[{0}, x]^2*
        GPL[{-1, -((1 - x + x^2)/x)}, y] + (48*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] - 48*GPL[{0}, x]*
        GPL[{L[1 + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       8*Pi^2*GPL[{0, -1}, x] + (96*I)*Pi*GPL[{0, 1}, x] - 
       36*Pi^2*GPL[{0, 1}, x] - (192*I)*Pi*GPL[{-1}, y]*GPL[{0, 1}, x] - 
       48*GPL[{0}, x]*GPL[{0, 1}, x] - (48*I)*Pi*GPL[{0}, x]*GPL[{0, 1}, x] + 
       96*GPL[{-1}, y]*GPL[{0}, x]*GPL[{0, 1}, x] + 12*GPL[{0}, x]^2*
        GPL[{0, 1}, x] + (480*I)*Pi*GPL[{1}, x]*GPL[{0, 1}, x] - 
       240*GPL[{0}, x]*GPL[{1}, x]*GPL[{0, 1}, x] - 24*GPL[{-x^(-1)}, y]*
        GPL[{0, 1}, x] - (48*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 
       24*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] - 
       48*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 
       6*GPL[{-x^(-1)}, y]^2*GPL[{0, 1}, x] + 24*GPL[{-x}, y]*
        GPL[{0, 1}, x] - (48*I)*Pi*GPL[{-x}, y]*GPL[{0, 1}, x] + 
       24*GPL[{0}, x]*GPL[{-x}, y]*GPL[{0, 1}, x] + 
       48*GPL[{1}, x]*GPL[{-x}, y]*GPL[{0, 1}, x] + 12*GPL[{-x^(-1)}, y]*
        GPL[{-x}, y]*GPL[{0, 1}, x] - 6*GPL[{-x}, y]^2*GPL[{0, 1}, x] + 
       48*GPL[{-1, -x^(-1)}, y]*GPL[{0, 1}, x] - 48*GPL[{-1, -x}, y]*
        GPL[{0, 1}, x] - 72*GPL[{0, 1}, x]^2 + 
       (24*I)*Pi*GPL[{0, L[1 + o^2]}, x] - 20*Pi^2*GPL[{0, L[1 + o^2]}, x] - 
       (48*I)*Pi*GPL[{-1}, y]*GPL[{0, L[1 + o^2]}, x] - 
       24*GPL[{0}, x]*GPL[{0, L[1 + o^2]}, x] - (36*I)*Pi*GPL[{0}, x]*
        GPL[{0, L[1 + o^2]}, x] + 48*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{0, L[1 + o^2]}, x] + 18*GPL[{0}, x]^2*GPL[{0, L[1 + o^2]}, x] + 
       24*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       (24*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       24*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       6*GPL[{-x^(-1)}, y]^2*GPL[{0, L[1 + o^2]}, x] + 
       24*GPL[{-x}, y]*GPL[{0, L[1 + o^2]}, x] - (24*I)*Pi*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2]}, x] + 24*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2]}, x] - 12*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2]}, x] - 6*GPL[{-x}, y]^2*GPL[{0, L[1 + o^2]}, x] - 
       24*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       (48*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       48*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       12*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] - 
       12*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] + 
       12*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - 24*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - (48*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] + 48*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] + 48*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] + 72*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{0, L[1 + o^2]}, x] + 72*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{0, L[1 + o^2]}, x] + 12*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] - 
       48*GPL[{-1, -x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       48*GPL[{-1, -x}, y]*GPL[{0, L[1 + o^2]}, x] + 
       48*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       6*GPL[{0, L[1 + o^2]}, x]^2 - (72*I)*Pi*GPL[{0, L[1 - o + o^2]}, x] + 
       62*Pi^2*GPL[{0, L[1 - o + o^2]}, x] + (144*I)*Pi*GPL[{-1}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 48*GPL[{0}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] + (60*I)*Pi*GPL[{0}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       96*GPL[{-1}, y]*GPL[{0}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       6*GPL[{0}, x]^2*GPL[{0, L[1 - o + o^2]}, x] - (480*I)*Pi*GPL[{1}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 360*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - 24*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + (48*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 36*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 6*GPL[{-x^(-1)}, y]^2*
        GPL[{0, L[1 - o + o^2]}, x] - 24*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + (48*I)*Pi*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 36*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 12*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 6*GPL[{-x}, y]^2*
        GPL[{0, L[1 - o + o^2]}, x] + 24*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + (48*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 48*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       12*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] + 12*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] - 12*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 24*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + (48*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - 48*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{0, L[1 - o + o^2]}, x] - 48*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       72*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] - 72*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - 12*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] + 
       48*GPL[{-1, -x^(-1)}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       48*GPL[{-1, -x}, y]*GPL[{0, L[1 - o + o^2]}, x] - 
       48*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       132*GPL[{0, L[1 + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       66*GPL[{0, L[1 - o + o^2]}, x]^2 + (96*I)*Pi*GPL[{1, L[1 - o + o^2]}, 
         x] - 84*Pi^2*GPL[{1, L[1 - o + o^2]}, x] - (192*I)*Pi*GPL[{-1}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - 48*GPL[{0}, x]*GPL[{1, L[1 - o + o^2]}, 
         x] - (48*I)*Pi*GPL[{0}, x]*GPL[{1, L[1 - o + o^2]}, x] + 
       96*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1, L[1 - o + o^2]}, x] - 
       24*GPL[{0}, x]^2*GPL[{1, L[1 - o + o^2]}, x] - 
       96*GPL[{1}, x]*GPL[{1, L[1 - o + o^2]}, x] - (192*I)*Pi*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + 192*GPL[{-1}, y]*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + 192*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - (48*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 24*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 48*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - (48*I)*Pi*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 24*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 48*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 240*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + 8*Pi^2*GPL[{-x^(-1), -x}, y] + 
       6*GPL[{0}, x]^2*GPL[{-x^(-1), -x}, y] - 24*GPL[{0, 1}, x]*
        GPL[{-x^(-1), -x}, y] + (24*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 
       20*Pi^2*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 24*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] - (36*I)*Pi*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 18*GPL[{0}, x]^2*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] - (12*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 12*GPL[{0}, x]*
        GPL[{L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 
       24*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 
       (48*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 
       48*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, 
         y] + 24*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x^(-1), -((1 + x^2)/x)}, 
         y] - 12*GPL[{0, L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 
       12*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 
       (48*I)*Pi*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       50*Pi^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       24*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (72*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       12*GPL[{0}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       48*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (96*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       96*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (72*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       72*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] - 48*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] - (192*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 144*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       96*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 96*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 72*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       72*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (24*I)*Pi*GPL[{-x, -((1 + x^2)/x)}, y] - 
       20*Pi^2*GPL[{-x, -((1 + x^2)/x)}, y] - 24*GPL[{0}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] - (36*I)*Pi*GPL[{0}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + 18*GPL[{0}, x]^2*
        GPL[{-x, -((1 + x^2)/x)}, y] - (12*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + 12*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + 24*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + (48*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] - 48*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{-x, -((1 + x^2)/x)}, y] + 24*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-x, -((1 + x^2)/x)}, y] - 12*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + 12*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] - (48*I)*Pi*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       50*Pi^2*GPL[{-x, -((1 - x + x^2)/x)}, y] + 24*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + (72*I)*Pi*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 12*GPL[{0}, x]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 48*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + (96*I)*Pi*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 96*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + (72*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 72*GPL[{0}, x]*
        GPL[{L[1 + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       48*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       (192*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       144*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] + 96*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 96*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 72*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 72*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - (24*I)*Pi*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       20*Pi^2*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       24*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       (36*I)*Pi*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       18*GPL[{0}, x]^2*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       (12*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 12*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       24*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, 
         y] - (48*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       48*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       24*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + 12*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       12*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 6*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, 
          y]^2 + (24*I)*Pi*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       20*Pi^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - (48*I)*Pi*GPL[{-1}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 24*GPL[{0}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - (36*I)*Pi*GPL[{0}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 48*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 18*GPL[{0}, x]^2*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 24*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - (24*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 24*GPL[{0}, x]*
        GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       6*GPL[{-x^(-1)}, y]^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       24*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       (24*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       24*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       12*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 6*GPL[{-x}, y]^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       24*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       (48*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 48*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       (12*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       12*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 24*GPL[{L[1 - o + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - (48*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 48*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       48*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 72*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       72*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 48*GPL[{-1, -x^(-1)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 48*GPL[{-1, -x}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       48*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 12*GPL[{0, L[1 + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + 12*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       12*GPL[{-x^(-1), -((1 + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + 72*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       12*GPL[{-x, -((1 + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       72*GPL[{-x, -((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + 12*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       6*GPL[{L[1 + o^2], L[1 - o + o^2]}, x]^2 - 12*GPL[{-x^(-1)}, y]*
        GPL[{-1, 0, 0}, x] + 12*GPL[{-x}, y]*GPL[{-1, 0, 0}, x] + 
       24*GPL[{-x^(-1)}, y]*GPL[{-1, 0, 1}, x] - 24*GPL[{-x}, y]*
        GPL[{-1, 0, 1}, x] - (48*I)*Pi*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, 
         y] + 48*GPL[{0}, x]*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] - 
       48*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] + 
       (96*I)*Pi*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       48*GPL[{0}, x]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       96*GPL[{1}, x]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       96*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, 
         y] - (48*I)*Pi*GPL[{-1, -x, -((1 + x^2)/x)}, y] + 
       48*GPL[{0}, x]*GPL[{-1, -x, -((1 + x^2)/x)}, y] - 
       48*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x, -((1 + x^2)/x)}, y] + 
       (96*I)*Pi*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] - 
       48*GPL[{0}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] - 
       96*GPL[{1}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] + 
       96*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] + 
       (48*I)*Pi*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       48*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       48*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + 72*GPL[{0, 0, 1}, x] - 
       (192*I)*Pi*GPL[{0, 0, 1}, x] - 144*GPL[{-1}, y]*GPL[{0, 0, 1}, x] - 
       12*GPL[{0}, x]*GPL[{0, 0, 1}, x] + 432*GPL[{1}, x]*GPL[{0, 0, 1}, x] - 
       60*GPL[{-x^(-1)}, y]*GPL[{0, 0, 1}, x] - 84*GPL[{-x}, y]*
        GPL[{0, 0, 1}, x] + 48*GPL[{0, 0, L[1 + o^2]}, x] - 
       (36*I)*Pi*GPL[{0, 0, L[1 + o^2]}, x] - 96*GPL[{-1}, y]*
        GPL[{0, 0, L[1 + o^2]}, x] - 36*GPL[{0}, x]*GPL[{0, 0, L[1 + o^2]}, 
         x] - 84*GPL[{-x^(-1)}, y]*GPL[{0, 0, L[1 + o^2]}, x] - 
       84*GPL[{-x}, y]*GPL[{0, 0, L[1 + o^2]}, x] - 
       60*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 0, L[1 + o^2]}, x] - 
       60*GPL[{L[1 - o + o^2]}, x]*GPL[{0, 0, L[1 + o^2]}, x] - 
       72*GPL[{0, 0, L[1 - o + o^2]}, x] + (132*I)*Pi*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 144*GPL[{-1}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 600*GPL[{1}, x]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 96*GPL[{-x^(-1)}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 96*GPL[{-x}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 60*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 60*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 96*GPL[{0, 1, 1}, x] - 
       (672*I)*Pi*GPL[{0, 1, 1}, x] + 192*GPL[{-1}, y]*GPL[{0, 1, 1}, x] + 
       432*GPL[{0}, x]*GPL[{0, 1, 1}, x] - 480*GPL[{1}, x]*
        GPL[{0, 1, 1}, x] + 96*GPL[{-x^(-1)}, y]*GPL[{0, 1, 1}, x] + 
       96*GPL[{0, 1, L[1 - o + o^2]}, x] + (384*I)*Pi*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 192*GPL[{-1}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 288*GPL[{0}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 480*GPL[{1}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 48*GPL[{-x^(-1)}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 48*GPL[{-x}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - (12*I)*Pi*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] + 12*GPL[{0}, x]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] + 12*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] + 12*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] - 12*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] - 12*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] + 
       48*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       (96*I)*Pi*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       96*GPL[{-1}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       96*GPL[{0}, x]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       96*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       96*GPL[{-x}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       48*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, 
         x] - 48*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2], 
          L[1 - o + o^2]}, x] + 48*GPL[{0, L[1 - o + o^2], 1}, x] + 
       (576*I)*Pi*GPL[{0, L[1 - o + o^2], 1}, x] - 96*GPL[{-1}, y]*
        GPL[{0, L[1 - o + o^2], 1}, x] - 456*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2], 1}, x] - 24*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2], 1}, x] - 24*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2], 1}, x] + (132*I)*Pi*
        GPL[{0, L[1 - o + o^2], L[1 + o^2]}, x] - 132*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2], L[1 + o^2]}, x] - 12*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2], L[1 + o^2]}, x] - 12*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2], L[1 + o^2]}, x] + 
       12*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2], L[1 + o^2]}, 
         x] + 12*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2], 
          L[1 + o^2]}, x] - 96*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       (288*I)*Pi*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       192*GPL[{-1}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       240*GPL[{0}, x]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       720*GPL[{1}, x]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       120*GPL[{-x^(-1)}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       120*GPL[{-x}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       48*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2], 
          L[1 - o + o^2]}, x] + 48*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       (240*I)*Pi*GPL[{1, 0, L[1 + o^2]}, x] + 
       96*GPL[{1, 1, L[1 - o + o^2]}, x] + (672*I)*Pi*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 192*GPL[{-1}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 432*GPL[{0}, x]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 480*GPL[{1}, x]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 48*GPL[{-x^(-1)}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 48*GPL[{-x}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - (240*I)*Pi*
        GPL[{1, L[1 - o + o^2], L[1 + o^2]}, x] + 
       96*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       (384*I)*Pi*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       192*GPL[{-1}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       288*GPL[{0}, x]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       192*GPL[{1}, x]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       48*GPL[{-x^(-1)}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       48*GPL[{-x}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       (12*I)*Pi*GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x)}, y] + 
       12*GPL[{0}, x]*GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x)}, y] - 
       12*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x)}, 
         y] + (24*I)*Pi*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x)}, y] - 
       12*GPL[{0}, x]*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x)}, y] - 
       24*GPL[{1}, x]*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x)}, y] + 
       24*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x^(-1), 
          -((1 - x + x^2)/x)}, y] - (12*I)*Pi*
        GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] + 12*GPL[{0}, x]*
        GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] - 12*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] + 
       (24*I)*Pi*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] - 
       12*GPL[{0}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] - 
       24*GPL[{1}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] + 
       24*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, 
         y] - (12*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x), -((1 + x^2)/x)}, y] + 
       12*GPL[{0}, x]*GPL[{-x^(-1), -((1 + x^2)/x), -((1 + x^2)/x)}, y] - 
       12*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x), 
          -((1 + x^2)/x)}, y] + 24*GPL[{-x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + (48*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 48*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       48*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + (72*I)*Pi*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       72*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       72*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 48*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (192*I)*Pi*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       144*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 96*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 192*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       (12*I)*Pi*GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] + 
       12*GPL[{0}, x]*GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] - 
       12*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] + 
       (24*I)*Pi*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       12*GPL[{0}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       24*GPL[{1}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       24*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, 
         y] - (12*I)*Pi*GPL[{-x, -x, -((1 + x^2)/x)}, y] + 
       12*GPL[{0}, x]*GPL[{-x, -x, -((1 + x^2)/x)}, y] - 
       12*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x, -((1 + x^2)/x)}, y] + 
       (24*I)*Pi*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] - 
       12*GPL[{0}, x]*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] - 
       24*GPL[{1}, x]*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] + 
       24*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] - 
       (12*I)*Pi*GPL[{-x, -((1 + x^2)/x), -((1 + x^2)/x)}, y] + 
       12*GPL[{0}, x]*GPL[{-x, -((1 + x^2)/x), -((1 + x^2)/x)}, y] - 
       12*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 + x^2)/x), -((1 + x^2)/x)}, 
         y] + 24*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       (48*I)*Pi*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       48*GPL[{0}, x]*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       48*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + (72*I)*Pi*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 72*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       72*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 48*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (192*I)*Pi*
        GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       144*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       96*GPL[{1}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       192*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + (12*I)*Pi*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 + x^2)/x)}, y] - 
       12*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 + x^2)/x)}, y] + 12*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 + x^2)/x)}, y] + 
       12*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 + x^2)/x)}, y] - 24*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (48*I)*Pi*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       48*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 48*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       (12*I)*Pi*GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       12*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       12*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, 
         x] - 12*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, 
         x] + 12*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 + o^2], 
          L[1 - o + o^2]}, x] + 12*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       48*GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       (96*I)*Pi*GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       96*GPL[{-1}, y]*GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       96*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       96*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, 
         x] - 96*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2], 
          L[1 - o + o^2]}, x] - 48*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       48*GPL[{-1, -x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       96*GPL[{-1, -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       48*GPL[{-1, -x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       96*GPL[{-1, -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       48*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 12*GPL[{0, -1, 0, 0}, x] - 24*GPL[{0, -1, 0, 1}, x] + 
       108*GPL[{0, 0, 1, 0}, x] - 240*GPL[{0, 0, 1, 1}, x] + 
       288*GPL[{0, 0, 1, L[1 - o + o^2]}, x] + 
       72*GPL[{0, 0, L[1 + o^2], 0}, x] - 
       216*GPL[{0, 0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       120*GPL[{0, 0, L[1 - o + o^2], 0}, x] + 
       576*GPL[{0, 0, L[1 - o + o^2], 1}, x] + 
       72*GPL[{0, 0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       240*GPL[{0, 1, 0, L[1 - o + o^2]}, x] + 960*GPL[{0, 1, 1, 1}, x] - 
       672*GPL[{0, 1, 1, L[1 - o + o^2]}, x] - 
       432*GPL[{0, 1, L[1 - o + o^2], 1}, x] + 
       384*GPL[{0, 1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       120*GPL[{0, L[1 + o^2], 0, L[1 - o + o^2]}, x] + 
       144*GPL[{0, L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       576*GPL[{0, L[1 - o + o^2], 1, L[1 - o + o^2]}, x] + 
       120*GPL[{0, L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       816*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], 1}, x] - 
       336*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       240*GPL[{1, 0, L[1 + o^2], 0}, x] + 
       240*GPL[{1, 0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       240*GPL[{1, 0, L[1 - o + o^2], 1}, x] + 
       960*GPL[{1, 1, 1, L[1 - o + o^2]}, x] + 
       672*GPL[{1, 1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       240*GPL[{1, L[1 - o + o^2], L[1 + o^2], 0}, x] - 
       240*GPL[{1, L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       384*GPL[{1, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       12*GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       24*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 12*GPL[{-x^(-1), -x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       24*GPL[{-x^(-1), -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       12*GPL[{-x^(-1), -((1 + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 48*GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 72*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       192*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 12*GPL[{-x, -x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 24*GPL[{-x, -x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 12*GPL[{-x, -x, -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 24*GPL[{-x, -x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 12*GPL[{-x, -((1 + x^2)/x), 
          -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       48*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 72*GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 192*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       48*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 48*GPL[{L[1 - o + o^2], L[1 + o^2], 
          L[1 - o + o^2], L[1 - o + o^2]}, x] + 60*GPL[{1}, x]*Zeta[3] - 
       84*GPL[{-x^(-1)}, y]*Zeta[3] + 12*GPL[{-((1 - x + x^2)/x)}, y]*
        Zeta[3] + 12*GPL[{L[1 - o + o^2]}, x]*Zeta[3]))/192 - 
    (struct[(1 + x^2)/(x*(1 + y))]*(-24*Pi^2*GPL[{1}, x] - 
       (16*I)*Pi^3*GPL[{1}, x] + 48*Pi^2*GPL[{-1}, y]*GPL[{1}, x] - 
       (48*I)*Pi*GPL[{0}, x]*GPL[{1}, x] + 42*Pi^2*GPL[{0}, x]*GPL[{1}, x] + 
       (96*I)*Pi*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1}, x] + 
       12*GPL[{0}, x]^2*GPL[{1}, x] + (36*I)*Pi*GPL[{0}, x]^2*GPL[{1}, x] - 
       24*GPL[{-1}, y]*GPL[{0}, x]^2*GPL[{1}, x] - 6*GPL[{0}, x]^3*
        GPL[{1}, x] - (48*I)*Pi*GPL[{1}, x]^2 - 22*Pi^2*GPL[{1}, x]^2 + 
       (96*I)*Pi*GPL[{-1}, y]*GPL[{1}, x]^2 + 24*GPL[{0}, x]*GPL[{1}, x]^2 - 
       (24*I)*Pi*GPL[{0}, x]*GPL[{1}, x]^2 - 48*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{1}, x]^2 - 6*GPL[{0}, x]^2*GPL[{1}, x]^2 + 16*GPL[{1}, x]^3 - 
       (80*I)*Pi*GPL[{1}, x]^3 - 32*GPL[{-1}, y]*GPL[{1}, x]^3 + 
       24*GPL[{0}, x]*GPL[{1}, x]^3 + 28*GPL[{1}, x]^4 + 
       16*Pi^2*GPL[{-x^(-1)}, y] - 8*Pi^2*GPL[{-1}, x]*GPL[{-x^(-1)}, y] - 
       2*Pi^2*GPL[{0}, x]*GPL[{-x^(-1)}, y] + 12*GPL[{0}, x]^2*
        GPL[{-x^(-1)}, y] - 6*GPL[{0}, x]^3*GPL[{-x^(-1)}, y] + 
       (48*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 10*Pi^2*GPL[{1}, x]*
        GPL[{-x^(-1)}, y] - 24*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 
       (72*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y] + 
       42*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 
       24*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] + (24*I)*Pi*GPL[{1}, x]^2*
        GPL[{-x^(-1)}, y] + 12*GPL[{0}, x]*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] - 
       24*GPL[{1}, x]^3*GPL[{-x^(-1)}, y] - 4*Pi^2*GPL[{-x^(-1)}, y]^2 - 
       3*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]^2 - (12*I)*Pi*GPL[{1}, x]*
        GPL[{-x^(-1)}, y]^2 + 6*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]^2 + 
       6*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]^2 + 8*Pi^2*GPL[{-1}, x]*
        GPL[{-x}, y] + (48*I)*Pi*GPL[{1}, x]*GPL[{-x}, y] - 
       42*Pi^2*GPL[{1}, x]*GPL[{-x}, y] - 24*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x}, y] - (72*I)*Pi*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y] + 
       18*GPL[{0}, x]^2*GPL[{1}, x]*GPL[{-x}, y] - 24*GPL[{1}, x]^2*
        GPL[{-x}, y] + (24*I)*Pi*GPL[{1}, x]^2*GPL[{-x}, y] + 
       12*GPL[{0}, x]*GPL[{1}, x]^2*GPL[{-x}, y] - 24*GPL[{1}, x]^3*
        GPL[{-x}, y] - 8*Pi^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 
       6*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 
       (24*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y] + 
       12*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y] + 
       12*GPL[{1}, x]^2*GPL[{-x^(-1)}, y]*GPL[{-x}, y] - 
       (12*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]^2 + 6*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x}, y]^2 + 6*GPL[{1}, x]^2*GPL[{-x}, y]^2 + 
       4*Pi^2*GPL[{-((1 - x + x^2)/x)}, y] + (8*I)*Pi^3*
        GPL[{-((1 - x + x^2)/x)}, y] + (24*I)*Pi*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] - 20*Pi^2*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y] - 12*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y] - (18*I)*Pi*GPL[{0}, x]^2*
        GPL[{-((1 - x + x^2)/x)}, y] + 6*GPL[{0}, x]^3*
        GPL[{-((1 - x + x^2)/x)}, y] + (24*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x] - 20*Pi^2*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x] - 24*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x] - (36*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x] + 18*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x] - (6*I)*Pi*GPL[{-x^(-1)}, y]^2*
        GPL[{L[1 + o^2]}, x] + 6*GPL[{0}, x]*GPL[{-x^(-1)}, y]^2*
        GPL[{L[1 + o^2]}, x] + (24*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] - 
       20*Pi^2*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] - 24*GPL[{0}, x]*
        GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] - (36*I)*Pi*GPL[{0}, x]*
        GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + 18*GPL[{0}, x]^2*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x] - (12*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x] + 12*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x] - (6*I)*Pi*GPL[{-x}, y]^2*GPL[{L[1 + o^2]}, x] + 
       6*GPL[{0}, x]*GPL[{-x}, y]^2*GPL[{L[1 + o^2]}, x] - 
       (24*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
       20*Pi^2*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
       24*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
       (36*I)*Pi*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x] - 18*GPL[{0}, x]^2*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2]}, x] - (6*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x]^2 + 6*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x]^2 - (6*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]^
         2 + 6*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]^2 + 
       (6*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]^2 - 
       6*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]^2 + 
       4*Pi^2*GPL[{L[1 - o + o^2]}, x] + (8*I)*Pi^3*GPL[{L[1 - o + o^2]}, 
         x] - 8*Pi^2*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (24*I)*Pi*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] - 
       20*Pi^2*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] - (48*I)*Pi*GPL[{-1}, y]*
        GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] - 12*GPL[{0}, x]^2*
        GPL[{L[1 - o + o^2]}, x] - (18*I)*Pi*GPL[{0}, x]^2*
        GPL[{L[1 - o + o^2]}, x] + 24*GPL[{-1}, y]*GPL[{0}, x]^2*
        GPL[{L[1 - o + o^2]}, x] + 6*GPL[{0}, x]^3*GPL[{L[1 - o + o^2]}, x] - 
       (48*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       50*Pi^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       24*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (72*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       12*GPL[{0}, x]^2*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       48*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (96*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
       96*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x] + (12*I)*Pi*GPL[{-x^(-1)}, y]^2*GPL[{L[1 - o + o^2]}, x] - 
       6*GPL[{0}, x]*GPL[{-x^(-1)}, y]^2*GPL[{L[1 - o + o^2]}, x] - 
       12*GPL[{1}, x]*GPL[{-x^(-1)}, y]^2*GPL[{L[1 - o + o^2]}, x] - 
       (48*I)*Pi*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       50*Pi^2*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       24*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (72*I)*Pi*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       12*GPL[{0}, x]^2*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       48*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (96*I)*Pi*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       96*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
       (24*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
       12*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, 
         x] - 24*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{L[1 - o + o^2]}, x] + (12*I)*Pi*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - 6*GPL[{0}, x]*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - 12*GPL[{1}, x]*GPL[{-x}, y]^2*
        GPL[{L[1 - o + o^2]}, x] - (24*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + 20*Pi^2*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + (48*I)*Pi*GPL[{-1}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       24*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
       (36*I)*Pi*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
       48*GPL[{-1}, y]*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] - 18*GPL[{0}, x]^2*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + (72*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
       72*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + (72*I)*Pi*GPL[{-x}, y]*
        GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
       72*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x] + (6*I)*Pi*GPL[{L[1 + o^2]}, x]^2*
        GPL[{L[1 - o + o^2]}, x] - 6*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]^2*
        GPL[{L[1 - o + o^2]}, x] - 24*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 - (96*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 72*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 48*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^2 + 6*GPL[{-x^(-1)}, y]^2*
        GPL[{L[1 - o + o^2]}, x]^2 - 24*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^
         2 - (96*I)*Pi*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       72*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       48*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       12*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
       6*GPL[{-x}, y]^2*GPL[{L[1 - o + o^2]}, x]^2 - 32*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]^3 - 32*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^
         3 - 32*Pi^2*GPL[{-1, -x^(-1)}, y] - 24*GPL[{0}, x]^2*
        GPL[{-1, -x^(-1)}, y] - (96*I)*Pi*GPL[{1}, x]*GPL[{-1, -x^(-1)}, y] + 
       48*GPL[{0}, x]*GPL[{1}, x]*GPL[{-1, -x^(-1)}, y] + 
       48*GPL[{1}, x]^2*GPL[{-1, -x^(-1)}, y] - 
       (48*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       48*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       (96*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       48*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] - 
       96*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1)}, y] + 
       48*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-1, -x^(-1)}, y] - 
       (96*I)*Pi*GPL[{1}, x]*GPL[{-1, -x}, y] + 48*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-1, -x}, y] + 48*GPL[{1}, x]^2*GPL[{-1, -x}, y] - 
       (48*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x}, y] + 
       48*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-1, -x}, y] + 
       (96*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] - 
       48*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] - 
       96*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x}, y] + 
       48*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-1, -x}, y] - 
       8*Pi^2*GPL[{-1, -((1 - x + x^2)/x)}, y] - (48*I)*Pi*GPL[{0}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] + 24*GPL[{0}, x]^2*
        GPL[{-1, -((1 - x + x^2)/x)}, y] + (48*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{-1, -((1 - x + x^2)/x)}, y] - 48*GPL[{0}, x]*
        GPL[{L[1 + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x)}, y] + 
       8*Pi^2*GPL[{0, -1}, x] + (96*I)*Pi*GPL[{0, 1}, x] - 
       36*Pi^2*GPL[{0, 1}, x] - (192*I)*Pi*GPL[{-1}, y]*GPL[{0, 1}, x] - 
       48*GPL[{0}, x]*GPL[{0, 1}, x] - (48*I)*Pi*GPL[{0}, x]*GPL[{0, 1}, x] + 
       96*GPL[{-1}, y]*GPL[{0}, x]*GPL[{0, 1}, x] + 12*GPL[{0}, x]^2*
        GPL[{0, 1}, x] + (480*I)*Pi*GPL[{1}, x]*GPL[{0, 1}, x] - 
       240*GPL[{0}, x]*GPL[{1}, x]*GPL[{0, 1}, x] - 24*GPL[{-x^(-1)}, y]*
        GPL[{0, 1}, x] - (48*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 
       24*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] - 
       48*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 
       6*GPL[{-x^(-1)}, y]^2*GPL[{0, 1}, x] + 24*GPL[{-x}, y]*
        GPL[{0, 1}, x] - (48*I)*Pi*GPL[{-x}, y]*GPL[{0, 1}, x] + 
       24*GPL[{0}, x]*GPL[{-x}, y]*GPL[{0, 1}, x] + 
       48*GPL[{1}, x]*GPL[{-x}, y]*GPL[{0, 1}, x] + 12*GPL[{-x^(-1)}, y]*
        GPL[{-x}, y]*GPL[{0, 1}, x] - 6*GPL[{-x}, y]^2*GPL[{0, 1}, x] + 
       48*GPL[{-1, -x^(-1)}, y]*GPL[{0, 1}, x] - 48*GPL[{-1, -x}, y]*
        GPL[{0, 1}, x] - 72*GPL[{0, 1}, x]^2 + 
       (24*I)*Pi*GPL[{0, L[1 + o^2]}, x] - 20*Pi^2*GPL[{0, L[1 + o^2]}, x] - 
       (48*I)*Pi*GPL[{-1}, y]*GPL[{0, L[1 + o^2]}, x] - 
       24*GPL[{0}, x]*GPL[{0, L[1 + o^2]}, x] - (36*I)*Pi*GPL[{0}, x]*
        GPL[{0, L[1 + o^2]}, x] + 48*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{0, L[1 + o^2]}, x] + 18*GPL[{0}, x]^2*GPL[{0, L[1 + o^2]}, x] + 
       24*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       (24*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       24*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       6*GPL[{-x^(-1)}, y]^2*GPL[{0, L[1 + o^2]}, x] + 
       24*GPL[{-x}, y]*GPL[{0, L[1 + o^2]}, x] - (24*I)*Pi*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2]}, x] + 24*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2]}, x] - 12*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2]}, x] - 6*GPL[{-x}, y]^2*GPL[{0, L[1 + o^2]}, x] - 
       24*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       (48*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] + 
       48*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       12*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] - 
       12*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] + 
       12*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - 24*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] - (48*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] + 48*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] + 48*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2]}, x] + 72*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{0, L[1 + o^2]}, x] + 72*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{0, L[1 + o^2]}, x] + 12*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] - 
       48*GPL[{-1, -x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       48*GPL[{-1, -x}, y]*GPL[{0, L[1 + o^2]}, x] + 
       48*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] - 
       6*GPL[{0, L[1 + o^2]}, x]^2 - (72*I)*Pi*GPL[{0, L[1 - o + o^2]}, x] + 
       62*Pi^2*GPL[{0, L[1 - o + o^2]}, x] + (144*I)*Pi*GPL[{-1}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 48*GPL[{0}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] + (60*I)*Pi*GPL[{0}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       96*GPL[{-1}, y]*GPL[{0}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       6*GPL[{0}, x]^2*GPL[{0, L[1 - o + o^2]}, x] - (480*I)*Pi*GPL[{1}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 360*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - 24*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + (48*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 36*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 6*GPL[{-x^(-1)}, y]^2*
        GPL[{0, L[1 - o + o^2]}, x] - 24*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + (48*I)*Pi*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 36*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 12*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + 6*GPL[{-x}, y]^2*
        GPL[{0, L[1 - o + o^2]}, x] + 24*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] + (48*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 - o + o^2]}, x] - 48*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       12*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] + 12*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] - 12*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + 24*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] + (48*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - 48*GPL[{-1}, y]*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{0, L[1 - o + o^2]}, x] - 48*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       72*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, 
         x] - 72*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2]}, x] - 12*GPL[{L[1 + o^2]}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] + 
       48*GPL[{-1, -x^(-1)}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       48*GPL[{-1, -x}, y]*GPL[{0, L[1 - o + o^2]}, x] - 
       48*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2]}, x] + 
       132*GPL[{0, L[1 + o^2]}, x]*GPL[{0, L[1 - o + o^2]}, x] - 
       66*GPL[{0, L[1 - o + o^2]}, x]^2 + (96*I)*Pi*GPL[{1, L[1 - o + o^2]}, 
         x] - 84*Pi^2*GPL[{1, L[1 - o + o^2]}, x] - (192*I)*Pi*GPL[{-1}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - 48*GPL[{0}, x]*GPL[{1, L[1 - o + o^2]}, 
         x] - (48*I)*Pi*GPL[{0}, x]*GPL[{1, L[1 - o + o^2]}, x] + 
       96*GPL[{-1}, y]*GPL[{0}, x]*GPL[{1, L[1 - o + o^2]}, x] - 
       24*GPL[{0}, x]^2*GPL[{1, L[1 - o + o^2]}, x] - 
       96*GPL[{1}, x]*GPL[{1, L[1 - o + o^2]}, x] - (192*I)*Pi*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + 192*GPL[{-1}, y]*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + 192*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{1, L[1 - o + o^2]}, x] - (48*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 24*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 48*GPL[{1}, x]*GPL[{-x^(-1)}, y]*
        GPL[{1, L[1 - o + o^2]}, x] - (48*I)*Pi*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 24*GPL[{0}, x]*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 48*GPL[{1}, x]*GPL[{-x}, y]*
        GPL[{1, L[1 - o + o^2]}, x] + 240*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{1, L[1 - o + o^2]}, x] + 8*Pi^2*GPL[{-x^(-1), -x}, y] + 
       6*GPL[{0}, x]^2*GPL[{-x^(-1), -x}, y] - 24*GPL[{0, 1}, x]*
        GPL[{-x^(-1), -x}, y] + (24*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 
       20*Pi^2*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 24*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] - (36*I)*Pi*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 18*GPL[{0}, x]^2*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] - (12*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 12*GPL[{0}, x]*
        GPL[{L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 
       24*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 
       (48*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 
       48*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, 
         y] + 24*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-x^(-1), -((1 + x^2)/x)}, 
         y] - 12*GPL[{0, L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 
       12*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 
       (48*I)*Pi*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       50*Pi^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       24*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (72*I)*Pi*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       12*GPL[{0}, x]^2*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       48*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (96*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       96*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (72*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       72*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] - 48*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, 
         y] - (192*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 144*GPL[{0}, x]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       96*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 96*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 72*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
       72*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
       (24*I)*Pi*GPL[{-x, -((1 + x^2)/x)}, y] - 
       20*Pi^2*GPL[{-x, -((1 + x^2)/x)}, y] - 24*GPL[{0}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] - (36*I)*Pi*GPL[{0}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + 18*GPL[{0}, x]^2*
        GPL[{-x, -((1 + x^2)/x)}, y] - (12*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + 12*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + 24*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + (48*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] - 48*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, 
         x]*GPL[{-x, -((1 + x^2)/x)}, y] + 24*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-x, -((1 + x^2)/x)}, y] - 12*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] + 12*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 + x^2)/x)}, y] - (48*I)*Pi*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       50*Pi^2*GPL[{-x, -((1 - x + x^2)/x)}, y] + 24*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + (72*I)*Pi*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 12*GPL[{0}, x]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 48*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + (96*I)*Pi*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 96*GPL[{0}, x]*GPL[{1}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + (72*I)*Pi*GPL[{L[1 + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 72*GPL[{0}, x]*
        GPL[{L[1 + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       48*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] - 
       (192*I)*Pi*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, y] + 
       144*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x)}, 
         y] + 96*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 96*GPL[{L[1 - o + o^2]}, x]^2*
        GPL[{-x, -((1 - x + x^2)/x)}, y] + 72*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - 72*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{-x, -((1 - x + x^2)/x)}, y] - (24*I)*Pi*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       20*Pi^2*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       24*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       (36*I)*Pi*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       18*GPL[{0}, x]^2*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       (12*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 12*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       24*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, 
         y] - (48*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       48*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       24*GPL[{L[1 - o + o^2]}, x]^2*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + 12*GPL[{0, L[1 + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       12*GPL[{0, L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 6*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, 
          y]^2 + (24*I)*Pi*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       20*Pi^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - (48*I)*Pi*GPL[{-1}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 24*GPL[{0}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - (36*I)*Pi*GPL[{0}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 48*GPL[{-1}, y]*GPL[{0}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 18*GPL[{0}, x]^2*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 24*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - (24*I)*Pi*GPL[{-x^(-1)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 24*GPL[{0}, x]*
        GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       6*GPL[{-x^(-1)}, y]^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       24*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       (24*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       24*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       12*GPL[{-x^(-1)}, y]*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 6*GPL[{-x}, y]^2*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       24*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       (48*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 48*GPL[{0}, x]*
        GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       (12*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       12*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 24*GPL[{L[1 - o + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - (48*I)*Pi*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 48*GPL[{-1}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       48*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 72*GPL[{-x^(-1)}, y]*
        GPL[{L[1 - o + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       72*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 48*GPL[{-1, -x^(-1)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 48*GPL[{-1, -x}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       48*GPL[{-1, -((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] - 12*GPL[{0, L[1 + o^2]}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + 12*GPL[{0, L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       12*GPL[{-x^(-1), -((1 + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + 72*GPL[{-x^(-1), -((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       12*GPL[{-x, -((1 + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
       72*GPL[{-x, -((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
         x] + 12*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
       6*GPL[{L[1 + o^2], L[1 - o + o^2]}, x]^2 - 12*GPL[{-x^(-1)}, y]*
        GPL[{-1, 0, 0}, x] + 12*GPL[{-x}, y]*GPL[{-1, 0, 0}, x] + 
       24*GPL[{-x^(-1)}, y]*GPL[{-1, 0, 1}, x] - 24*GPL[{-x}, y]*
        GPL[{-1, 0, 1}, x] - (48*I)*Pi*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, 
         y] + 48*GPL[{0}, x]*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] - 
       48*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1), -((1 + x^2)/x)}, y] + 
       (96*I)*Pi*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       48*GPL[{0}, x]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       96*GPL[{1}, x]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       96*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x^(-1), -((1 - x + x^2)/x)}, 
         y] - (48*I)*Pi*GPL[{-1, -x, -((1 + x^2)/x)}, y] + 
       48*GPL[{0}, x]*GPL[{-1, -x, -((1 + x^2)/x)}, y] - 
       48*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x, -((1 + x^2)/x)}, y] + 
       (96*I)*Pi*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] - 
       48*GPL[{0}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] - 
       96*GPL[{1}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] + 
       96*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -x, -((1 - x + x^2)/x)}, y] + 
       (48*I)*Pi*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       48*GPL[{0}, x]*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       48*GPL[{L[1 - o + o^2]}, x]*GPL[{-1, -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] + 72*GPL[{0, 0, 1}, x] - 
       (192*I)*Pi*GPL[{0, 0, 1}, x] - 144*GPL[{-1}, y]*GPL[{0, 0, 1}, x] - 
       12*GPL[{0}, x]*GPL[{0, 0, 1}, x] + 432*GPL[{1}, x]*GPL[{0, 0, 1}, x] - 
       60*GPL[{-x^(-1)}, y]*GPL[{0, 0, 1}, x] - 84*GPL[{-x}, y]*
        GPL[{0, 0, 1}, x] + 48*GPL[{0, 0, L[1 + o^2]}, x] - 
       (36*I)*Pi*GPL[{0, 0, L[1 + o^2]}, x] - 96*GPL[{-1}, y]*
        GPL[{0, 0, L[1 + o^2]}, x] - 36*GPL[{0}, x]*GPL[{0, 0, L[1 + o^2]}, 
         x] - 84*GPL[{-x^(-1)}, y]*GPL[{0, 0, L[1 + o^2]}, x] - 
       84*GPL[{-x}, y]*GPL[{0, 0, L[1 + o^2]}, x] - 
       60*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, 0, L[1 + o^2]}, x] - 
       60*GPL[{L[1 - o + o^2]}, x]*GPL[{0, 0, L[1 + o^2]}, x] - 
       72*GPL[{0, 0, L[1 - o + o^2]}, x] + (132*I)*Pi*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 144*GPL[{-1}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 600*GPL[{1}, x]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 96*GPL[{-x^(-1)}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 96*GPL[{-x}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 60*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, 0, L[1 - o + o^2]}, x] + 60*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, 0, L[1 - o + o^2]}, x] - 96*GPL[{0, 1, 1}, x] - 
       (672*I)*Pi*GPL[{0, 1, 1}, x] + 192*GPL[{-1}, y]*GPL[{0, 1, 1}, x] + 
       432*GPL[{0}, x]*GPL[{0, 1, 1}, x] - 480*GPL[{1}, x]*
        GPL[{0, 1, 1}, x] + 96*GPL[{-x^(-1)}, y]*GPL[{0, 1, 1}, x] + 
       96*GPL[{0, 1, L[1 - o + o^2]}, x] + (384*I)*Pi*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 192*GPL[{-1}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 288*GPL[{0}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] + 480*GPL[{1}, x]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 48*GPL[{-x^(-1)}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - 48*GPL[{-x}, y]*
        GPL[{0, 1, L[1 - o + o^2]}, x] - (12*I)*Pi*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] + 12*GPL[{0}, x]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] + 12*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] + 12*GPL[{-x}, y]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] - 12*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] - 12*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 + o^2], L[1 + o^2]}, x] + 
       48*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       (96*I)*Pi*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       96*GPL[{-1}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       96*GPL[{0}, x]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       96*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       96*GPL[{-x}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       48*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, 
         x] - 48*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2], 
          L[1 - o + o^2]}, x] + 48*GPL[{0, L[1 - o + o^2], 1}, x] + 
       (576*I)*Pi*GPL[{0, L[1 - o + o^2], 1}, x] - 96*GPL[{-1}, y]*
        GPL[{0, L[1 - o + o^2], 1}, x] - 456*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2], 1}, x] - 24*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2], 1}, x] - 24*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2], 1}, x] + (132*I)*Pi*
        GPL[{0, L[1 - o + o^2], L[1 + o^2]}, x] - 132*GPL[{0}, x]*
        GPL[{0, L[1 - o + o^2], L[1 + o^2]}, x] - 12*GPL[{-x^(-1)}, y]*
        GPL[{0, L[1 - o + o^2], L[1 + o^2]}, x] - 12*GPL[{-x}, y]*
        GPL[{0, L[1 - o + o^2], L[1 + o^2]}, x] + 
       12*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2], L[1 + o^2]}, 
         x] + 12*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 - o + o^2], 
          L[1 + o^2]}, x] - 96*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       (288*I)*Pi*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       192*GPL[{-1}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       240*GPL[{0}, x]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       720*GPL[{1}, x]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       120*GPL[{-x^(-1)}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       120*GPL[{-x}, y]*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       48*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 - o + o^2], 
          L[1 - o + o^2]}, x] + 48*GPL[{L[1 - o + o^2]}, x]*
        GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       (240*I)*Pi*GPL[{1, 0, L[1 + o^2]}, x] + 
       96*GPL[{1, 1, L[1 - o + o^2]}, x] + (672*I)*Pi*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 192*GPL[{-1}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 432*GPL[{0}, x]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 480*GPL[{1}, x]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 48*GPL[{-x^(-1)}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - 48*GPL[{-x}, y]*
        GPL[{1, 1, L[1 - o + o^2]}, x] - (240*I)*Pi*
        GPL[{1, L[1 - o + o^2], L[1 + o^2]}, x] + 
       96*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       (384*I)*Pi*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       192*GPL[{-1}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       288*GPL[{0}, x]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       192*GPL[{1}, x]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       48*GPL[{-x^(-1)}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       48*GPL[{-x}, y]*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       (12*I)*Pi*GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x)}, y] + 
       12*GPL[{0}, x]*GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x)}, y] - 
       12*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x)}, 
         y] + (24*I)*Pi*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x)}, y] - 
       12*GPL[{0}, x]*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x)}, y] - 
       24*GPL[{1}, x]*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x)}, y] + 
       24*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x^(-1), 
          -((1 - x + x^2)/x)}, y] - (12*I)*Pi*
        GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] + 12*GPL[{0}, x]*
        GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] - 12*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -x, -((1 + x^2)/x)}, y] + 
       (24*I)*Pi*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] - 
       12*GPL[{0}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] - 
       24*GPL[{1}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, y] + 
       24*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -x, -((1 - x + x^2)/x)}, 
         y] - (12*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x), -((1 + x^2)/x)}, y] + 
       12*GPL[{0}, x]*GPL[{-x^(-1), -((1 + x^2)/x), -((1 + x^2)/x)}, y] - 
       12*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x), 
          -((1 + x^2)/x)}, y] + 24*GPL[{-x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + (48*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 48*GPL[{0}, x]*
        GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       48*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + (72*I)*Pi*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
       72*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       72*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 48*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (192*I)*Pi*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       144*GPL[{0}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 96*GPL[{1}, x]*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 192*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       (12*I)*Pi*GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] + 
       12*GPL[{0}, x]*GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] - 
       12*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x^(-1), -((1 + x^2)/x)}, y] + 
       (24*I)*Pi*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       12*GPL[{0}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] - 
       24*GPL[{1}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, y] + 
       24*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x^(-1), -((1 - x + x^2)/x)}, 
         y] - (12*I)*Pi*GPL[{-x, -x, -((1 + x^2)/x)}, y] + 
       12*GPL[{0}, x]*GPL[{-x, -x, -((1 + x^2)/x)}, y] - 
       12*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x, -((1 + x^2)/x)}, y] + 
       (24*I)*Pi*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] - 
       12*GPL[{0}, x]*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] - 
       24*GPL[{1}, x]*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] + 
       24*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -x, -((1 - x + x^2)/x)}, y] - 
       (12*I)*Pi*GPL[{-x, -((1 + x^2)/x), -((1 + x^2)/x)}, y] + 
       12*GPL[{0}, x]*GPL[{-x, -((1 + x^2)/x), -((1 + x^2)/x)}, y] - 
       12*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 + x^2)/x), -((1 + x^2)/x)}, 
         y] + 24*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       (48*I)*Pi*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       48*GPL[{0}, x]*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       48*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + (72*I)*Pi*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 72*GPL[{0}, x]*
        GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
       72*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 + x^2)/x)}, y] - 48*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (192*I)*Pi*
        GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       144*GPL[{0}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       96*GPL[{1}, x]*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       192*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + (12*I)*Pi*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 + x^2)/x)}, y] - 
       12*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 + x^2)/x)}, y] + 12*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 + x^2)/x)}, y] + 
       12*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 + x^2)/x)}, y] - 24*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - (48*I)*Pi*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       48*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 48*GPL[{L[1 - o + o^2]}, x]*
        GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       (12*I)*Pi*GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       12*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, x] - 
       12*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, 
         x] - 12*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, 
         x] + 12*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 + o^2], 
          L[1 - o + o^2]}, x] + 12*GPL[{L[1 - o + o^2]}, x]*
        GPL[{L[1 + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       48*GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       (96*I)*Pi*GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       96*GPL[{-1}, y]*GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       96*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       96*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, 
         x] - 96*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2], 
          L[1 - o + o^2]}, x] - 48*GPL[{-((1 - x + x^2)/x)}, y]*
        GPL[{L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       48*GPL[{-1, -x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       96*GPL[{-1, -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       48*GPL[{-1, -x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       96*GPL[{-1, -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       48*GPL[{-1, -((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 12*GPL[{0, -1, 0, 0}, x] - 24*GPL[{0, -1, 0, 1}, x] + 
       108*GPL[{0, 0, 1, 0}, x] - 240*GPL[{0, 0, 1, 1}, x] + 
       288*GPL[{0, 0, 1, L[1 - o + o^2]}, x] + 
       72*GPL[{0, 0, L[1 + o^2], 0}, x] - 
       216*GPL[{0, 0, L[1 + o^2], L[1 - o + o^2]}, x] - 
       120*GPL[{0, 0, L[1 - o + o^2], 0}, x] + 
       576*GPL[{0, 0, L[1 - o + o^2], 1}, x] + 
       72*GPL[{0, 0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       240*GPL[{0, 1, 0, L[1 - o + o^2]}, x] + 960*GPL[{0, 1, 1, 1}, x] - 
       672*GPL[{0, 1, 1, L[1 - o + o^2]}, x] - 
       432*GPL[{0, 1, L[1 - o + o^2], 1}, x] + 
       384*GPL[{0, 1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       120*GPL[{0, L[1 + o^2], 0, L[1 - o + o^2]}, x] + 
       144*GPL[{0, L[1 + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       576*GPL[{0, L[1 - o + o^2], 1, L[1 - o + o^2]}, x] + 
       120*GPL[{0, L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       816*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], 1}, x] - 
       336*GPL[{0, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       240*GPL[{1, 0, L[1 + o^2], 0}, x] + 
       240*GPL[{1, 0, L[1 + o^2], L[1 - o + o^2]}, x] + 
       240*GPL[{1, 0, L[1 - o + o^2], 1}, x] + 
       960*GPL[{1, 1, 1, L[1 - o + o^2]}, x] + 
       672*GPL[{1, 1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
       240*GPL[{1, L[1 - o + o^2], L[1 + o^2], 0}, x] - 
       240*GPL[{1, L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
       384*GPL[{1, L[1 - o + o^2], L[1 - o + o^2], L[1 - o + o^2]}, x] - 
       12*GPL[{-x^(-1), -x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       24*GPL[{-x^(-1), -x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] - 12*GPL[{-x^(-1), -x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       24*GPL[{-x^(-1), -x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       12*GPL[{-x^(-1), -((1 + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 48*GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 72*GPL[{-x^(-1), -((1 - x + x^2)/x), 
          -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       192*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 12*GPL[{-x, -x^(-1), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 24*GPL[{-x, -x^(-1), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 12*GPL[{-x, -x, -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] + 24*GPL[{-x, -x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 12*GPL[{-x, -((1 + x^2)/x), 
          -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
       48*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, 
         y] + 72*GPL[{-x, -((1 - x + x^2)/x), -((1 + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 192*GPL[{-x, -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
       48*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x), 
          -((1 - x + x^2)/x)}, y] - 48*GPL[{L[1 - o + o^2], L[1 + o^2], 
          L[1 - o + o^2], L[1 - o + o^2]}, x] + 60*GPL[{1}, x]*Zeta[3] - 
       84*GPL[{-x^(-1)}, y]*Zeta[3] + 12*GPL[{-((1 - x + x^2)/x)}, y]*
        Zeta[3] + 12*GPL[{L[1 - o + o^2]}, x]*Zeta[3]))/384 + 
    (((-2*Pi^2*GPL[{1}, x] - (12*I)*Pi*GPL[{0}, x]*GPL[{1}, x] + 
         9*GPL[{0}, x]^2*GPL[{1}, x] - 3*GPL[{0}, x]*GPL[{1}, x]^2 + 
         2*GPL[{1}, x]^3 + 4*Pi^2*GPL[{-x^(-1)}, y] + 3*GPL[{0}, x]^2*
          GPL[{-x^(-1)}, y] + (12*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 
         6*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 6*GPL[{1}, x]^2*
          GPL[{-x^(-1)}, y] + (12*I)*Pi*GPL[{1}, x]*GPL[{-x}, y] - 
         12*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y] - 
         5*Pi^2*GPL[{-((1 - x + x^2)/x)}, y] + (6*I)*Pi*GPL[{0}, x]*
          GPL[{-((1 - x + x^2)/x)}, y] - 6*GPL[{0}, x]^2*
          GPL[{-((1 - x + x^2)/x)}, y] + (6*I)*Pi*GPL[{-x^(-1)}, y]*
          GPL[{L[1 + o^2]}, x] - 6*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
          GPL[{L[1 + o^2]}, x] + (6*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] - 
         6*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] - 
         (12*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
         12*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] - 
         5*Pi^2*GPL[{L[1 - o + o^2]}, x] + (6*I)*Pi*GPL[{0}, x]*
          GPL[{L[1 - o + o^2]}, x] - 6*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, 
           x] - (12*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
         6*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
         12*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
         (12*I)*Pi*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
         6*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
         12*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
         (12*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
         12*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
         6*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x]^2 - 
         6*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
         (36*I)*Pi*GPL[{0, 1}, x] - 9*GPL[{0}, x]*GPL[{0, 1}, x] - 
         6*GPL[{1}, x]*GPL[{0, 1}, x] - 6*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 
         12*GPL[{-x}, y]*GPL[{0, 1}, x] + (12*I)*Pi*GPL[{0, L[1 + o^2]}, x] + 
         6*GPL[{-x^(-1)}, y]*GPL[{0, L[1 + o^2]}, x] + 
         6*GPL[{-x}, y]*GPL[{0, L[1 + o^2]}, x] - 
         12*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] - 
         12*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] - 
         (30*I)*Pi*GPL[{0, L[1 - o + o^2]}, x] + 6*GPL[{0}, x]*
          GPL[{0, L[1 - o + o^2]}, x] - 6*GPL[{-x^(-1)}, y]*
          GPL[{0, L[1 - o + o^2]}, x] - 6*GPL[{-x}, y]*
          GPL[{0, L[1 - o + o^2]}, x] + 6*GPL[{-((1 - x + x^2)/x)}, y]*
          GPL[{0, L[1 - o + o^2]}, x] + 6*GPL[{L[1 - o + o^2]}, x]*
          GPL[{0, L[1 - o + o^2]}, x] + (12*I)*Pi*GPL[{1, L[1 - o + o^2]}, 
           x] - 12*GPL[{0}, x]*GPL[{1, L[1 - o + o^2]}, x] + 
         (6*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 6*GPL[{0}, x]*
          GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 6*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x^(-1), -((1 + x^2)/x)}, y] - (12*I)*Pi*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 6*GPL[{0}, x]*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 12*GPL[{1}, x]*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 12*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 
         (6*I)*Pi*GPL[{-x, -((1 + x^2)/x)}, y] - 6*GPL[{0}, x]*
          GPL[{-x, -((1 + x^2)/x)}, y] + 6*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x, -((1 + x^2)/x)}, y] - (12*I)*Pi*
          GPL[{-x, -((1 - x + x^2)/x)}, y] + 6*GPL[{0}, x]*
          GPL[{-x, -((1 - x + x^2)/x)}, y] + 12*GPL[{1}, x]*
          GPL[{-x, -((1 - x + x^2)/x)}, y] - 12*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x, -((1 - x + x^2)/x)}, y] - (12*I)*Pi*
          GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
         12*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
         12*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), 
            -((1 + x^2)/x)}, y] + (12*I)*Pi*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
           x] - 12*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
         6*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
         6*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
         12*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
           x] - 21*GPL[{0, 1, 0}, x] - 6*GPL[{0, 1, 1}, x] + 
         36*GPL[{0, 1, L[1 - o + o^2]}, x] - 12*GPL[{0, L[1 + o^2], 0}, x] + 
         24*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
         18*GPL[{0, L[1 - o + o^2], 0}, x] + 24*GPL[{0, L[1 - o + o^2], 1}, 
           x] - 36*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
         12*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
         6*GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
         12*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
         6*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
         12*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
         12*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
           y] - 12*GPL[{L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x])*
        struct[1])/96 - ((-4*Pi^2 + 8*Pi^2*GPL[{-1}, x] - 
         2*Pi^2*GPL[{0}, x] - 3*GPL[{0}, x]^2 - GPL[{0}, x]^3 + 
         4*Pi^2*GPL[{1}, x] + 3*GPL[{0}, x]^2*GPL[{1}, x] - 
         4*Pi^2*GPL[{-x^(-1)}, y] - 3*GPL[{0}, x]^2*GPL[{-x^(-1)}, y] + 
         6*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x^(-1)}, y] - 6*GPL[{1}, x]^2*
          GPL[{-x^(-1)}, y] - 6*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y] + 
         6*GPL[{1}, x]^2*GPL[{-x}, y] + 12*GPL[{0, 1}, x] - 
         12*GPL[{0}, x]*GPL[{0, 1}, x] - 12*GPL[{1}, x]*GPL[{0, 1}, x] + 
         6*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 6*GPL[{-x}, y]*GPL[{0, 1}, x] - 
         6*GPL[{0}, x]*GPL[{-x^(-1), -1}, y] + 12*GPL[{1}, x]*
          GPL[{-x^(-1), -1}, y] + 6*GPL[{0}, x]*GPL[{-x, -1}, y] - 
         12*GPL[{1}, x]*GPL[{-x, -1}, y] + 12*GPL[{-1, 0, 0}, x] - 
         24*GPL[{-1, 0, 1}, x] + 30*GPL[{0, 0, 1}, x] + 
         36*GPL[{0, 1, 1}, x] - 12*GPL[{-x^(-1), -1, -1}, y] + 
         6*GPL[{-x^(-1), 0, -1}, y] + 12*GPL[{-x, -1, -1}, y] - 
         6*GPL[{-x, 0, -1}, y])*struct[(1 + x)^(-1)])/96 + 
      ((6*Pi^2*GPL[{1}, x] + (12*I)*Pi*GPL[{0}, x]*GPL[{1}, x] - 
         3*GPL[{0}, x]^2*GPL[{1}, x] + (12*I)*Pi*GPL[{1}, x]^2 - 
         6*GPL[{0}, x]*GPL[{1}, x]^2 - 4*GPL[{1}, x]^3 - 
         4*Pi^2*GPL[{-x^(-1)}, y] - 3*GPL[{0}, x]^2*GPL[{-x^(-1)}, y] - 
         (12*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y] + 6*GPL[{0}, x]*GPL[{1}, x]*
          GPL[{-x^(-1)}, y] + 6*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] - 
         (12*I)*Pi*GPL[{1}, x]*GPL[{-x}, y] + 6*GPL[{0}, x]*GPL[{1}, x]*
          GPL[{-x}, y] + 6*GPL[{1}, x]^2*GPL[{-x}, y] - 
         Pi^2*GPL[{-((1 - x + x^2)/x)}, y] - (6*I)*Pi*GPL[{0}, x]*
          GPL[{-((1 - x + x^2)/x)}, y] + 3*GPL[{0}, x]^2*
          GPL[{-((1 - x + x^2)/x)}, y] - (6*I)*Pi*GPL[{-x^(-1)}, y]*
          GPL[{L[1 + o^2]}, x] + 6*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
          GPL[{L[1 + o^2]}, x] - (6*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + 
         6*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + 
         (6*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] - 
         6*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] - 
         Pi^2*GPL[{L[1 - o + o^2]}, x] - (6*I)*Pi*GPL[{0}, x]*
          GPL[{L[1 - o + o^2]}, x] + 3*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, 
           x] + (12*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
         6*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
         12*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
         (12*I)*Pi*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
         6*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
         12*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
         (6*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
         6*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
         6*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
         6*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 - 
         (24*I)*Pi*GPL[{0, 1}, x] + 3*GPL[{0}, x]*GPL[{0, 1}, x] + 
         6*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] - 6*GPL[{-x}, y]*GPL[{0, 1}, x] - 
         (6*I)*Pi*GPL[{0, L[1 + o^2]}, x] - 6*GPL[{-x^(-1)}, y]*
          GPL[{0, L[1 + o^2]}, x] - 6*GPL[{-x}, y]*GPL[{0, L[1 + o^2]}, x] + 
         6*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] + 
         6*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] + 
         (18*I)*Pi*GPL[{0, L[1 - o + o^2]}, x] - 3*GPL[{0}, x]*
          GPL[{0, L[1 - o + o^2]}, x] + 6*GPL[{-x^(-1)}, y]*
          GPL[{0, L[1 - o + o^2]}, x] + 6*GPL[{-x}, y]*
          GPL[{0, L[1 - o + o^2]}, x] - 6*GPL[{-((1 - x + x^2)/x)}, y]*
          GPL[{0, L[1 - o + o^2]}, x] - 6*GPL[{L[1 - o + o^2]}, x]*
          GPL[{0, L[1 - o + o^2]}, x] - (24*I)*Pi*GPL[{1, L[1 - o + o^2]}, 
           x] + 12*GPL[{0}, x]*GPL[{1, L[1 - o + o^2]}, x] + 
         24*GPL[{1}, x]*GPL[{1, L[1 - o + o^2]}, x] - 
         (6*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 6*GPL[{0}, x]*
          GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 6*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x^(-1), -((1 + x^2)/x)}, y] + (12*I)*Pi*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 6*GPL[{0}, x]*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 12*GPL[{1}, x]*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 12*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
         (6*I)*Pi*GPL[{-x, -((1 + x^2)/x)}, y] + 6*GPL[{0}, x]*
          GPL[{-x, -((1 + x^2)/x)}, y] - 6*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x, -((1 + x^2)/x)}, y] + (12*I)*Pi*
          GPL[{-x, -((1 - x + x^2)/x)}, y] - 6*GPL[{0}, x]*
          GPL[{-x, -((1 - x + x^2)/x)}, y] - 12*GPL[{1}, x]*
          GPL[{-x, -((1 - x + x^2)/x)}, y] + 12*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x, -((1 - x + x^2)/x)}, y] + (6*I)*Pi*
          GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
         6*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
         6*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, 
           y] - (6*I)*Pi*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
         6*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
         6*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
         6*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
         6*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
           x] + 9*GPL[{0, 1, 0}, x] + 24*GPL[{0, 1, 1}, x] - 
         24*GPL[{0, 1, L[1 - o + o^2]}, x] + 6*GPL[{0, L[1 + o^2], 0}, x] - 
         12*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
         9*GPL[{0, L[1 - o + o^2], 0}, x] - 12*GPL[{0, L[1 - o + o^2], 1}, 
           x] + 24*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
         24*GPL[{1, 1, L[1 - o + o^2]}, x] - 
         24*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
         6*GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
         12*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
         6*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
         12*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
         6*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
         6*GPL[{L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x])*
        struct[(1 + y)^(-1)])/96 - 
      ((6*Pi^2*GPL[{1}, x] + (12*I)*Pi*GPL[{0}, x]*GPL[{1}, x] - 
         3*GPL[{0}, x]^2*GPL[{1}, x] + (12*I)*Pi*GPL[{1}, x]^2 - 
         6*GPL[{0}, x]*GPL[{1}, x]^2 - 4*GPL[{1}, x]^3 - 
         4*Pi^2*GPL[{-x^(-1)}, y] - 3*GPL[{0}, x]^2*GPL[{-x^(-1)}, y] - 
         (12*I)*Pi*GPL[{1}, x]*GPL[{-x^(-1)}, y] + 6*GPL[{0}, x]*GPL[{1}, x]*
          GPL[{-x^(-1)}, y] + 6*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] - 
         (12*I)*Pi*GPL[{1}, x]*GPL[{-x}, y] + 6*GPL[{0}, x]*GPL[{1}, x]*
          GPL[{-x}, y] + 6*GPL[{1}, x]^2*GPL[{-x}, y] - 
         Pi^2*GPL[{-((1 - x + x^2)/x)}, y] - (6*I)*Pi*GPL[{0}, x]*
          GPL[{-((1 - x + x^2)/x)}, y] + 3*GPL[{0}, x]^2*
          GPL[{-((1 - x + x^2)/x)}, y] - (6*I)*Pi*GPL[{-x^(-1)}, y]*
          GPL[{L[1 + o^2]}, x] + 6*GPL[{0}, x]*GPL[{-x^(-1)}, y]*
          GPL[{L[1 + o^2]}, x] - (6*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + 
         6*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + 
         (6*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] - 
         6*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] - 
         Pi^2*GPL[{L[1 - o + o^2]}, x] - (6*I)*Pi*GPL[{0}, x]*
          GPL[{L[1 - o + o^2]}, x] + 3*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, 
           x] + (12*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
         6*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
         12*GPL[{1}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
         (12*I)*Pi*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
         6*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
         12*GPL[{1}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] + 
         (6*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
         6*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] + 
         6*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x]^2 + 
         6*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x]^2 - 
         (24*I)*Pi*GPL[{0, 1}, x] + 3*GPL[{0}, x]*GPL[{0, 1}, x] + 
         6*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] - 6*GPL[{-x}, y]*GPL[{0, 1}, x] - 
         (6*I)*Pi*GPL[{0, L[1 + o^2]}, x] - 6*GPL[{-x^(-1)}, y]*
          GPL[{0, L[1 + o^2]}, x] - 6*GPL[{-x}, y]*GPL[{0, L[1 + o^2]}, x] + 
         6*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] + 
         6*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] + 
         (18*I)*Pi*GPL[{0, L[1 - o + o^2]}, x] - 3*GPL[{0}, x]*
          GPL[{0, L[1 - o + o^2]}, x] + 6*GPL[{-x^(-1)}, y]*
          GPL[{0, L[1 - o + o^2]}, x] + 6*GPL[{-x}, y]*
          GPL[{0, L[1 - o + o^2]}, x] - 6*GPL[{-((1 - x + x^2)/x)}, y]*
          GPL[{0, L[1 - o + o^2]}, x] - 6*GPL[{L[1 - o + o^2]}, x]*
          GPL[{0, L[1 - o + o^2]}, x] - (24*I)*Pi*GPL[{1, L[1 - o + o^2]}, 
           x] + 12*GPL[{0}, x]*GPL[{1, L[1 - o + o^2]}, x] + 
         24*GPL[{1}, x]*GPL[{1, L[1 - o + o^2]}, x] - 
         (6*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 6*GPL[{0}, x]*
          GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 6*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x^(-1), -((1 + x^2)/x)}, y] + (12*I)*Pi*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 6*GPL[{0}, x]*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 12*GPL[{1}, x]*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 12*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 
         (6*I)*Pi*GPL[{-x, -((1 + x^2)/x)}, y] + 6*GPL[{0}, x]*
          GPL[{-x, -((1 + x^2)/x)}, y] - 6*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x, -((1 + x^2)/x)}, y] + (12*I)*Pi*
          GPL[{-x, -((1 - x + x^2)/x)}, y] - 6*GPL[{0}, x]*
          GPL[{-x, -((1 - x + x^2)/x)}, y] - 12*GPL[{1}, x]*
          GPL[{-x, -((1 - x + x^2)/x)}, y] + 12*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x, -((1 - x + x^2)/x)}, y] + (6*I)*Pi*
          GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
         6*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
         6*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, 
           y] - (6*I)*Pi*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
         6*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
         6*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
         6*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
         6*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
           x] + 9*GPL[{0, 1, 0}, x] + 24*GPL[{0, 1, 1}, x] - 
         24*GPL[{0, 1, L[1 - o + o^2]}, x] + 6*GPL[{0, L[1 + o^2], 0}, x] - 
         12*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] - 
         9*GPL[{0, L[1 - o + o^2], 0}, x] - 12*GPL[{0, L[1 - o + o^2], 1}, 
           x] + 24*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
         24*GPL[{1, 1, L[1 - o + o^2]}, x] - 
         24*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] - 
         6*GPL[{-x^(-1), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
         12*GPL[{-x^(-1), -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] - 
         6*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
         12*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
         6*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] + 
         6*GPL[{L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x])*
        struct[(1 + x^2)/(x*(1 + y))])/192 + 
      ((-4*Pi^2 + 8*Pi^2*GPL[{-1}, x] - 2*Pi^2*GPL[{0}, x] - 
         3*GPL[{0}, x]^2 - GPL[{0}, x]^3 + 4*Pi^2*GPL[{1}, x] + 
         3*GPL[{0}, x]^2*GPL[{1}, x] - 4*Pi^2*GPL[{-x^(-1)}, y] - 
         3*GPL[{0}, x]^2*GPL[{-x^(-1)}, y] + 6*GPL[{0}, x]*GPL[{1}, x]*
          GPL[{-x^(-1)}, y] - 6*GPL[{1}, x]^2*GPL[{-x^(-1)}, y] - 
         6*GPL[{0}, x]*GPL[{1}, x]*GPL[{-x}, y] + 6*GPL[{1}, x]^2*
          GPL[{-x}, y] + 12*GPL[{0, 1}, x] - 12*GPL[{0}, x]*GPL[{0, 1}, x] - 
         12*GPL[{1}, x]*GPL[{0, 1}, x] + 6*GPL[{-x^(-1)}, y]*GPL[{0, 1}, x] + 
         6*GPL[{-x}, y]*GPL[{0, 1}, x] - 6*GPL[{0}, x]*GPL[{-x^(-1), -1}, 
           y] + 12*GPL[{1}, x]*GPL[{-x^(-1), -1}, y] + 
         6*GPL[{0}, x]*GPL[{-x, -1}, y] - 12*GPL[{1}, x]*GPL[{-x, -1}, y] + 
         12*GPL[{-1, 0, 0}, x] - 24*GPL[{-1, 0, 1}, x] + 
         30*GPL[{0, 0, 1}, x] + 36*GPL[{0, 1, 1}, x] - 
         12*GPL[{-x^(-1), -1, -1}, y] + 6*GPL[{-x^(-1), 0, -1}, y] + 
         12*GPL[{-x, -1, -1}, y] - 6*GPL[{-x, 0, -1}, y])*
        struct[(x*(1 + y))/((-1 + x)*(1 + x))])/192 - 
      (struct[(x*(1 + y))/(-1 + x)^2]*((2*I)*Pi^3 - 4*Pi^2*GPL[{-1}, y] + 
         (6*I)*Pi*GPL[{-1}, y]^2 - 4*GPL[{-1}, y]^3 - 4*Pi^2*GPL[{0}, x] - 
         6*GPL[{-1}, y]^2*GPL[{0}, x] - (3*I)*Pi*GPL[{0}, x]^2 + 
         GPL[{0}, x]^3 + 4*Pi^2*GPL[{-((1 - x + x^2)/x)}, y] + 
         12*GPL[{-1}, y]^2*GPL[{-((1 - x + x^2)/x)}, y] + 
         (12*I)*Pi*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y] - 
         6*GPL[{0}, x]^2*GPL[{-((1 - x + x^2)/x)}, y] - 
         (12*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^2 + 12*GPL[{0}, x]*
          GPL[{-((1 - x + x^2)/x)}, y]^2 - 4*GPL[{-((1 - x + x^2)/x)}, y]^3 - 
         (6*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x] + 
         6*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2]}, x] - 
         (6*I)*Pi*GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + 6*GPL[{0}, x]*
          GPL[{-x}, y]*GPL[{L[1 + o^2]}, x] + (12*I)*Pi*
          GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] - 
         12*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2]}, x] + 
         4*Pi^2*GPL[{L[1 - o + o^2]}, x] + 6*GPL[{-1}, y]^2*
          GPL[{L[1 - o + o^2]}, x] + (12*I)*Pi*GPL[{0}, x]*
          GPL[{L[1 - o + o^2]}, x] - 6*GPL[{0}, x]^2*GPL[{L[1 - o + o^2]}, 
           x] + (6*I)*Pi*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] - 
         6*GPL[{0}, x]*GPL[{-x^(-1)}, y]*GPL[{L[1 - o + o^2]}, x] + 
         (6*I)*Pi*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
         6*GPL[{0}, x]*GPL[{-x}, y]*GPL[{L[1 - o + o^2]}, x] - 
         (24*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
         24*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, 
           x] - 12*GPL[{-((1 - x + x^2)/x)}, y]^2*GPL[{L[1 - o + o^2]}, x] + 
         (12*I)*Pi*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
         12*GPL[{0}, x]*GPL[{L[1 + o^2]}, x]*GPL[{L[1 - o + o^2]}, x] - 
         (12*I)*Pi*GPL[{L[1 - o + o^2]}, x]^2 + 12*GPL[{0}, x]*
          GPL[{L[1 - o + o^2]}, x]^2 + 3*GPL[{-x^(-1)}, y]*
          GPL[{L[1 - o + o^2]}, x]^2 + 3*GPL[{-x}, y]*
          GPL[{L[1 - o + o^2]}, x]^2 - 12*GPL[{-((1 - x + x^2)/x)}, y]*
          GPL[{L[1 - o + o^2]}, x]^2 - 4*GPL[{L[1 - o + o^2]}, x]^3 - 
         (12*I)*Pi*GPL[{0, L[1 + o^2]}, x] - 6*GPL[{-x^(-1)}, y]*
          GPL[{0, L[1 + o^2]}, x] - 6*GPL[{-x}, y]*GPL[{0, L[1 + o^2]}, x] + 
         12*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{0, L[1 + o^2]}, x] + 
         12*GPL[{L[1 - o + o^2]}, x]*GPL[{0, L[1 + o^2]}, x] + 
         (6*I)*Pi*GPL[{0, L[1 - o + o^2]}, x] - 6*GPL[{0}, x]*
          GPL[{0, L[1 - o + o^2]}, x] + 6*GPL[{-x^(-1)}, y]*
          GPL[{0, L[1 - o + o^2]}, x] + 6*GPL[{-x}, y]*
          GPL[{0, L[1 - o + o^2]}, x] - 12*GPL[{-((1 - x + x^2)/x)}, y]*
          GPL[{0, L[1 - o + o^2]}, x] - 12*GPL[{L[1 - o + o^2]}, x]*
          GPL[{0, L[1 - o + o^2]}, x] - (12*I)*Pi*GPL[{1, 0}, x] + 
         (12*I)*Pi*GPL[{1, L[1 - o + o^2]}, x] - 
         (6*I)*Pi*GPL[{-x^(-1), -1}, y] + 6*GPL[{0}, x]*GPL[{-x^(-1), -1}, 
           y] - 6*GPL[{L[1 - o + o^2]}, x]*GPL[{-x^(-1), -1}, y] - 
         (6*I)*Pi*GPL[{-x^(-1), -((1 + x^2)/x)}, y] + 6*GPL[{0}, x]*
          GPL[{-x^(-1), -((1 + x^2)/x)}, y] - 6*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x^(-1), -((1 + x^2)/x)}, y] + (6*I)*Pi*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - 6*GPL[{0}, x]*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] + 6*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x^(-1), -((1 - x + x^2)/x)}, y] - (6*I)*Pi*GPL[{-x, -1}, y] + 
         6*GPL[{0}, x]*GPL[{-x, -1}, y] - 6*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x, -1}, y] - (6*I)*Pi*GPL[{-x, -((1 + x^2)/x)}, y] + 
         6*GPL[{0}, x]*GPL[{-x, -((1 + x^2)/x)}, y] - 
         6*GPL[{L[1 - o + o^2]}, x]*GPL[{-x, -((1 + x^2)/x)}, y] + 
         (6*I)*Pi*GPL[{-x, -((1 - x + x^2)/x)}, y] - 6*GPL[{0}, x]*
          GPL[{-x, -((1 - x + x^2)/x)}, y] + 6*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-x, -((1 - x + x^2)/x)}, y] + (12*I)*Pi*
          GPL[{-((1 - x + x^2)/x), -1}, y] - 12*GPL[{-1}, y]*
          GPL[{-((1 - x + x^2)/x), -1}, y] - 12*GPL[{0}, x]*
          GPL[{-((1 - x + x^2)/x), -1}, y] + 6*GPL[{-((1 - x + x^2)/x)}, y]*
          GPL[{-((1 - x + x^2)/x), -1}, y] + 12*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-((1 - x + x^2)/x), -1}, y] + (12*I)*Pi*
          GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] - 
         12*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x)}, y] + 
         12*GPL[{L[1 - o + o^2]}, x]*GPL[{-((1 - x + x^2)/x), 
            -((1 + x^2)/x)}, y] - (12*I)*Pi*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
           x] + 12*GPL[{0}, x]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
         6*GPL[{-x^(-1)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] - 
         6*GPL[{-x}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, x] + 
         12*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 + o^2], L[1 - o + o^2]}, 
           x] - 12*GPL[{-1, -1, -((1 - x + x^2)/x)}, y] + 
         12*GPL[{-1, 0, -1}, y] + 18*GPL[{0, 0, L[1 - o + o^2]}, x] + 
         12*GPL[{0, L[1 + o^2], 0}, x] - 
         24*GPL[{0, L[1 + o^2], L[1 - o + o^2]}, x] + 
         18*GPL[{0, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
         12*GPL[{1, 0, 0}, x] - 12*GPL[{1, 0, L[1 - o + o^2]}, x] - 
         12*GPL[{1, L[1 - o + o^2], 0}, x] + 
         12*GPL[{1, L[1 - o + o^2], L[1 - o + o^2]}, x] + 
         6*GPL[{-x^(-1), -1, -1}, y] - 
         6*GPL[{-x^(-1), -1, -((1 - x + x^2)/x)}, y] - 
         6*GPL[{-x^(-1), 0, -1}, y] - 6*GPL[{-x^(-1), -((1 + x^2)/x), 
            -((1 - x + x^2)/x)}, y] - 6*GPL[{-x^(-1), -((1 - x + x^2)/x), 
            -1}, y] + 6*GPL[{-x^(-1), -((1 - x + x^2)/x), 
            -((1 - x + x^2)/x)}, y] + 6*GPL[{-x, -1, -1}, y] - 
         6*GPL[{-x, -1, -((1 - x + x^2)/x)}, y] - 6*GPL[{-x, 0, -1}, y] - 
         6*GPL[{-x, -((1 + x^2)/x), -((1 - x + x^2)/x)}, y] - 
         6*GPL[{-x, -((1 - x + x^2)/x), -1}, y] + 
         6*GPL[{-x, -((1 - x + x^2)/x), -((1 - x + x^2)/x)}, y] + 
         6*GPL[{-((1 - x + x^2)/x), -1, -((1 - x + x^2)/x)}, y] + 
         12*GPL[{-((1 - x + x^2)/x), -((1 + x^2)/x), -((1 - x + x^2)/x)}, 
           y] + 12*GPL[{L[1 - o + o^2], L[1 + o^2], L[1 - o + o^2]}, x] + 
         24*Zeta[3]))/192 + (struct[1]*(12 - (24*I)*Pi - 29*Pi^2 + 
         24*Pi^2*GPL[{-1}, x] + 24*GPL[{0}, x] - (48*I)*Pi*GPL[{0}, x] - 
         6*Pi^2*GPL[{0}, x] + 15*GPL[{0}, x]^2 - 9*GPL[{0}, x]^3 - 
         24*GPL[{-((1 - x + x^2)/x)}, y] + (48*I)*Pi*
          GPL[{-((1 - x + x^2)/x)}, y] - 48*GPL[{0}, x]*
          GPL[{-((1 - x + x^2)/x)}, y] - (144*I)*Pi*GPL[{1}, x]*
          GPL[{-((1 - x + x^2)/x)}, y] + 72*GPL[{0}, x]*GPL[{1}, x]*
          GPL[{-((1 - x + x^2)/x)}, y] + 72*GPL[{1}, x]^2*
          GPL[{-((1 - x + x^2)/x)}, y] + 24*GPL[{-((1 - x + x^2)/x)}, y]^2 + 
         (54*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]^2 - 18*GPL[{0}, x]*
          GPL[{-((1 - x + x^2)/x)}, y]^2 - 72*GPL[{1}, x]*
          GPL[{-((1 - x + x^2)/x)}, y]^2 + 18*GPL[{-((1 - x + x^2)/x)}, y]^
           3 - 24*GPL[{L[1 - o + o^2]}, x] + (48*I)*Pi*GPL[{L[1 - o + o^2]}, 
           x] - 48*GPL[{0}, x]*GPL[{L[1 - o + o^2]}, x] - 
         (144*I)*Pi*GPL[{1}, x]*GPL[{L[1 - o + o^2]}, x] + 
         48*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] + 
         (108*I)*Pi*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, x] - 
         36*GPL[{0}, x]*GPL[{-((1 - x + x^2)/x)}, y]*GPL[{L[1 - o + o^2]}, 
           x] - 144*GPL[{1}, x]*GPL[{-((1 - x + x^2)/x)}, y]*
          GPL[{L[1 - o + o^2]}, x] + 54*GPL[{-((1 - x + x^2)/x)}, y]^2*
          GPL[{L[1 - o + o^2]}, x] + 24*GPL[{L[1 - o + o^2]}, x]^2 + 
         (54*I)*Pi*GPL[{L[1 - o + o^2]}, x]^2 - 72*GPL[{1}, x]*
          GPL[{L[1 - o + o^2]}, x]^2 + 54*GPL[{-((1 - x + x^2)/x)}, y]*
          GPL[{L[1 - o + o^2]}, x]^2 + 18*GPL[{L[1 - o + o^2]}, x]^3 + 
         36*GPL[{0, 1}, x] + 36*GPL[{-((1 - x + x^2)/x)}, y]*
          GPL[{0, L[1 - o + o^2]}, x] + (144*I)*Pi*GPL[{1, L[1 - o + o^2]}, 
           x] + 72*GPL[{L[1 - o + o^2]}, x]*GPL[{1, L[1 - o + o^2]}, x] + 
         36*GPL[{0}, x]*GPL[{-x, -1}, y] - 72*GPL[{1}, x]*GPL[{-x, -1}, y] + 
         (36*I)*Pi*GPL[{-((1 - x + x^2)/x), -1}, y] - 36*GPL[{0}, x]*
          GPL[{-((1 - x + x^2)/x), -1}, y] + 18*GPL[{-((1 - x + x^2)/x)}, y]*
          GPL[{-((1 - x + x^2)/x), -1}, y] + 36*GPL[{L[1 - o + o^2]}, x]*
          GPL[{-((1 - x + x^2)/x), -1}, y] + 36*GPL[{-1, 0, 0}, x] - 
         72*GPL[{-1, 0, 1}, x] + 108*GPL[{0, 0, 1}, x] + 
         72*GPL[{-x, -1, -1}, y] - 36*GPL[{-x, 0, -1}, y] - 
         36*GPL[{-((1 - x + x^2)/x), -1, -1}, y] + 
         18*GPL[{-((1 - x + x^2)/x), -1, -((1 - x + x^2)/x)}, y] + 
         72*GPL[{L[1 - o + o^2], 0, 1}, x] + 72*GPL[{L[1 - o + o^2], 1, 0}, 
           x] + 144*GPL[{L[1 - o + o^2], 1, 1}, x] - 
         72*GPL[{L[1 - o + o^2], 1, L[1 - o + o^2]}, x] - 
         36*GPL[{L[1 - o + o^2], L[1 - o + o^2], 0}, x] + 90*Zeta[3]))/576)/
     eps)}

